Higher-Point Correlators in N=4 SYM: Generating Functions

We construct generating functions of five- and six-point correlators up to two loops at weak 't Hooft coupling in planar N=4 SYM. These generating functions unify the correlators of the lightest scalar operator in the stress-tensor multiplet with those of all higher R-charge single-trace half-BPS scalar operators, thereby extending previous results for four-point loop integrands. At the integrated level, they are represented as sums of conformal integrals with coefficients exhibiting ten-dimensional poles that combine spacetime and R-charge distances. Our results show that higher-order poles are captured by products of lower-point generating functions. We also extract new OPE data on spinning structure constants, and compare these to integrability-based computations, finding good agreement.

==> anc/G52CorrelatorBasis.m <==
(*************************************************************)
(*                                                           *)
(* Ancillary file to Higher-Point Correlators in N = 4 SYM:  *)
(* Generating Functions                                      *)
(* See https://arxiv.org/abs/2509.14332                      *)
(*                                                           *)
(* Below the basis of the (modified) R-charge correlators    *)
(* are given to formulate the parity-even two-loop           *)
(* five-point generating function.                           *)
(* Each expression must be fully symmetrized over the        *)
(* permutation group that respects the charge configuration  *)
(* of the respective (modified) correlator.                  *)
(*                                                           *)
(*************************************************************)


SetAttributes[x, Orderless];
SetAttributes[d, Orderless];
SetAttributes[w, Orderless];


g52CorrelatorBasis = {c22222 -> (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3]*x[4, 5])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3]*x[4, 5])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) +
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (3*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (2*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[2, 3]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 5]*d[2, 5]*d[3, 4]^2*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (2*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[2, 3]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[2, 3]*d[4, 5]^2*x[1, 6]*x[2, 3]^2*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 5]*d[2, 5]*d[3, 4]^2*x[1, 7]*x[2, 6]*x[3, 4]*x[3, 5]*
     x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 7]*
     x[2, 6]*x[3, 4]*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]),
 c42222 -> (d[1, 4]^2*d[1, 5]^2*d[2, 3]^2*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 3]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*
     x[2, 3]^2)/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 3]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*x[1, 3]*x[1, 5]*
     x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[3, 4]*
     x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 3]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 2]*x[1, 3]*
     x[2, 3]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*
     x[1, 2]*x[1, 3]*x[2, 3]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]^2*d[1, 5]*d[2, 3]*d[2, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]^2*d[1, 5]*d[2, 3]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[1, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 4]*d[1, 5]*d[3, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]^2*d[1, 5]*d[2, 3]*d[2, 5]*x[1, 4]*x[2, 3]^2)/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 4]*x[2, 3]^2)/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 3]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 5]^2*d[2, 4]^2*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]^2*d[2, 4]*d[3, 4]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]^2*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*x[1, 3]*x[2, 4]*x[2, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 4]*x[2, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[1, 3]*x[2, 4]*x[2, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]^2*d[1, 5]*d[2, 4]*d[4, 5]*x[1, 3]*x[2, 4]*x[2, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 2]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 2]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[1, 2]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[1, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]*x[2, 5]*
     x[3, 4])/(2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 6]*
     x[2, 3]*x[2, 5]*x[3, 4])/(2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[3, 4]*
     x[1, 3]*x[1, 5]*x[2, 6]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]^2*d[2, 4]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 6]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 3]*
     x[1, 5]*x[2, 6]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*
     d[3, 5]*x[1, 3]*x[1, 5]*x[2, 6]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 6]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]^2*d[1, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 6]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) + (2*d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*
     x[1, 2]*x[2, 3]*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*
     x[1, 2]*x[2, 3]*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]^2*d[1, 3]*d[1, 5]*d[3, 4]*d[4, 5]*x[1, 2]*
     x[2, 3]*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[1, 6]*
     x[2, 3]^2*x[4, 5])/(2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*
     x[1, 6]*x[2, 3]^2*x[4, 5])/(2*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*
     d[3, 4]*x[1, 3]^2*x[2, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[1, 5]*d[2, 4]*d[4, 5]*x[1, 3]^2*x[2, 6]*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[2, 3]*x[2, 5]*x[3, 4])/
    (2*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[2, 3]*x[2, 5]*x[3, 4])/
    (2*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*x[2, 3]^2*x[4, 5])/
    (2*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*x[2, 3]^2*x[4, 5])/
    (2*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]^2*d[2, 3]*d[3, 4]*x[1, 5]*x[2, 6]*x[3, 4]^2)/
    (x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[3, 5]*x[1, 5]*x[2, 6]*
     x[3, 4]^2)/(x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]^2*d[1, 5]*d[2, 3]*d[3, 5]*x[1, 4]*x[2, 6]*
     x[3, 4]*x[3, 5])/(x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[4, 5]*
     x[1, 4]*x[2, 6]*x[3, 4]*x[3, 5])/(x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]^2*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6]*
     x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 5]*d[3, 4]*
     x[1, 4]*x[1, 5]*x[2, 7]*x[3, 6]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]),
 c33222star -> -1/2*(d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*x[1, 2]*x[1, 4]*
      x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
      x[4, 6]*x[4, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     x[1, 2]*x[1, 4]*x[2, 3]*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[2, 3]*
     x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 4]*x[2, 3]*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[2, 5]*x[1, 2]^2*x[3, 4]^2)/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]^2*x[3, 4]^2)/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]) - (d[1, 2]^2*d[1, 5]*d[2, 5]*d[3, 4]^2*
     x[1, 2]^2*x[3, 4]^2)/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]) - (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*x[1, 4]*x[1, 5]*
     x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 4]*
     x[1, 5]*x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 4]*
     x[1, 5]*x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 4]*x[1, 5]*x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) + (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*
     x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 3]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*x[1, 2]*x[1, 5]*x[2, 3]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*
     x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*
     x[1, 2]*x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 5]*x[2, 3]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*
     d[3, 5]*x[1, 2]*x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*x[2, 3]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*
     x[1, 2]*x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 3]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 2]^2*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     x[1, 2]^2*x[3, 4]*x[3, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]^2*x[3, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]^2*x[3, 4]*x[3, 5])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]^2*x[3, 4]*
     x[3, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]^2*x[3, 4]*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 2]^3*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4]*x[3, 5])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*x[1, 3]*x[2, 3]*
     x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 3]*x[2, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 3]*x[2, 3]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3]*
     x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*
     x[1, 3]*x[2, 3]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 4]*x[1, 5]*
     x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*
     x[1, 4]*x[1, 5]*x[2, 3]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*x[2, 5]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*
     x[1, 4]*x[2, 5]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]*x[1, 5]*x[3, 4]^2)/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]) -
   (d[1, 2]^2*d[1, 5]*d[2, 5]*d[3, 4]^2*x[1, 2]*x[1, 5]*x[3, 4]^2)/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[3, 4]^2)/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]) + (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[3, 4]^2)/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]) - (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*
     x[3, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]) + (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*
     x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*
     d[4, 5]*x[1, 2]*x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]) -
   (d[1, 2]^2*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 4]*x[3, 4]*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*
     x[1, 3]*x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 3]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 3]*
     x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[6, 7]) -
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (3*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*
     x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 5]*d[3, 4]^2*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (2*d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^3*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 4]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 5]*d[2, 4]^2*d[2, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]^2*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 4]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 4]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*x[3, 4]^2)/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) +
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[3, 4]^2)/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[6, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]^2*d[1, 5]*d[2, 4]^2*d[2, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]^2*d[1, 5]*d[2, 5]*d[3, 4]^2*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*x[1, 6]*x[2, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 6]*
     x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*
     d[3, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 6]*
     x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*
     x[1, 2]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*
     x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*x[1, 2]*x[1, 5]*x[2, 4]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 3]*
     x[4, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]^2*
     x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*
     x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 6]*
     x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*
     x[1, 6]*x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]^2*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]^2*x[3, 6]*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 3]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 3]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 5]*x[2, 3]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 4]*d[2, 5]^2*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (3*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[3, 4]*x[3, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[3, 4]*x[3, 5])/
    (2*x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[3, 4]*x[3, 5])/
    (2*x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*x[3, 4]*x[3, 5])/
    (2*x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 2]*x[3, 4]*x[3, 5])/
    (2*x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[3, 4]*x[3, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 3]^2*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]^2*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 3]^2*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]^2*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[4, 5]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 3]*x[2, 3]*x[4, 5])/
    (x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 5]*x[3, 4]^2)/
    (x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 5]*x[3, 4]^2)/
    (x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 5]*x[3, 4]^2)/
    (x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 5]*x[3, 4]^2)/
    (x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 5]*
     x[3, 4]^2)/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*x[1, 6]*x[2, 5]*
     x[3, 4]^2)/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 6]*
     x[2, 5]*x[3, 4]^2)/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*
     x[1, 6]*x[2, 5]*x[3, 4]^2)/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[3, 5]*x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*
     x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*
     x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*
     x[1, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 5]*x[1, 6]*
     x[2, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*
     d[3, 5]*x[1, 6]*x[2, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 6]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 6]*x[2, 4]*x[3, 4]*
     x[3, 5])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 6]*
     x[2, 4]*x[3, 4]*x[3, 5])/(x[1, 7]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*x[1, 4]*
     x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[2, 5]*x[1, 4]*x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 4]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 4]*
     x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[3, 5]*x[1, 4]*x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*x[1, 4]*x[1, 5]*x[2, 4]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 4]*
     x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*
     d[4, 5]*x[1, 4]*x[1, 5]*x[2, 4]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 4]^2*x[2, 5]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 3]*d[1, 4]^2*d[2, 3]*d[2, 5]^2*x[1, 4]^2*x[2, 5]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 4]^2*
     x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*x[1, 4]^2*
     x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*
     x[1, 4]^2*x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*
     x[1, 4]^2*x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[4, 5]*x[1, 4]^2*x[2, 5]*x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[4, 5]*x[1, 4]^2*x[2, 5]*
     x[3, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*
     x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 2]*x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 4]*x[3, 6]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*
     x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 5]*
     x[1, 2]*x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 2]*x[1, 4]*x[3, 6]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[4, 5]*x[1, 2]*
     x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*
     x[1, 2]*x[1, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 4]*x[3, 6]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*
     x[6, 7]) + (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*
     x[3, 6]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 5]*
     x[2, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*x[1, 5]*x[2, 4]*x[3, 6]*x[4, 5])/(x[1, 6]*x[2, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 7]*x[2, 4]*x[2, 5]*
     x[3, 6]*x[4, 5])/(x[1, 6]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[4, 7]*
     x[5, 6]*x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]*
     x[1, 7]*x[2, 4]*x[2, 5]*x[3, 6]*x[4, 5])/(x[1, 6]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*x[1, 2]*x[3, 6]*
     x[4, 5]^2)/(x[1, 6]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 2]^2*d[1, 5]*d[2, 3]*d[3, 4]*d[4, 5]*x[1, 2]*x[3, 6]*
     x[4, 5]^2)/(x[1, 6]*x[2, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*x[1, 2]*
     x[1, 5]*x[2, 5]*x[3, 7]*x[4, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*x[1, 2]*x[1, 5]*x[2, 5]*x[3, 7]*
     x[4, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 7]*x[5, 6]*
     x[5, 7]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*
     x[1, 2]*x[1, 5]*x[2, 5]*x[3, 7]*x[4, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 5]*x[2, 5]*
     x[3, 7]*x[4, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 7]*
     x[5, 6]*x[5, 7]*x[6, 7]) - (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 5]*d[4, 5]*
     x[1, 2]*x[1, 5]*x[2, 5]*x[3, 7]*x[4, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]),
 c33332star -> (d[1, 4]^3*d[2, 3]^2*d[2, 5]*d[3, 5]*x[1, 4]^2*x[2, 3]^2)/
    (4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) -
   (d[1, 3]*d[1, 4]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 4]^2*x[2, 3]^2)/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 4]^2*
     x[2, 3]^2)/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]) + (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 4]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 3]*x[2, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]^2*d[3, 5]*
     x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 3]*x[2, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 4]*d[3, 5]*
     x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) +
   (d[1, 4]^2*d[1, 5]*d[2, 3]^3*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3]^2)/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 4]*x[1, 5]*
     x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) - (d[1, 3]*d[1, 4]^2*d[2, 3]^2*d[2, 5]*d[4, 5]*x[1, 4]*x[1, 5]*
     x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*
     x[1, 4]*x[1, 5]*x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 3]^2*d[1, 5]*d[2, 3]*d[2, 4]^2*d[4, 5]*
     x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 3]^2*d[1, 4]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*
     x[5, 6]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[3, 4]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*
     d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 2]*d[1, 3]^2*d[2, 4]^2*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 7]*x[5, 6]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*
     d[4, 5]*x[1, 2]*x[1, 3]*x[2, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[4, 7]*x[5, 6]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[2, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 7]*x[5, 6]) + (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*
     x[1, 5]^2*x[2, 3]^2)/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[5, 6]*x[5, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     d[3, 4]*x[1, 5]^2*x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[5, 6]*x[5, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*
     d[3, 4]*d[3, 5]*x[1, 5]^2*x[2, 3]^2)/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[5, 6]*x[5, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 3]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[5, 6]*
     x[5, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 3]*x[1, 5]*x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[5, 6]*x[5, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 5]^2*x[2, 3]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 5]^2*x[2, 3]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 4]*d[3, 5]*x[1, 5]^2*
     x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*
     d[3, 5]*x[1, 5]^2*x[2, 3]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*
     x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*
     d[3, 5]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 4]*x[1, 5]*x[2, 3]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 2]*x[1, 5]*x[2, 5]*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 5]*x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) - (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*
     x[1, 2]*x[1, 5]*x[2, 5]*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*d[3, 4]*x[1, 2]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) + (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 2]*x[1, 5]*x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 5]*x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*
     d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 2]^2*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[5, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[3, 4]*d[3, 5]*x[1, 2]^2*x[3, 5]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 5]*
     x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 2]*
     x[1, 3]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*
     x[1, 2]*x[1, 3]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[6, 7]) + (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 4]*d[3, 5]*x[1, 2]*
     x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*
     d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*
     x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*
     x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]^2*
     x[3, 4])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]^2*d[3, 5]*x[1, 2]^2*x[3, 4])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*
     x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) +
   (3*d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 2]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]^2*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]^2*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 2]^2*
     x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 5])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) -
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]^2*d[2, 3]^2*d[2, 5]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 4]*x[1, 5]*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (3*d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (3*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 5]*d[2, 4]^2*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]^2*d[3, 5]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]^2*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (3*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (3*d[1, 3]*d[1, 4]^2*d[2, 3]*d[2, 5]^2*d[3, 4]*x[1, 3]*x[1, 4]*x[2, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 4]*d[2, 5]^2*d[3, 4]*x[1, 3]*x[1, 4]*x[2, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 3]*
     x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]^2*
     x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]^2*x[1, 6]*x[2, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (3*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]^2*x[1, 6]*
     x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) + (2*d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[3, 4]*d[3, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 6]*x[2, 3]*
     x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*
     x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[3, 4]*d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*
     x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 6]*x[2, 3]*
     x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*
     d[4, 5]*x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (4*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 3]^2*d[1, 4]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 2]*x[1, 3]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*
     x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*
     d[3, 5]*x[1, 6]*x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 6]*x[2, 3]^2*
     x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*
     x[1, 6]*x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[2, 5]*d[3, 4]*x[1, 2]*x[1, 5]*x[2, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 4]*d[3, 4]*x[1, 5]^2*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 5]^2*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 4]*d[4, 5]*x[1, 5]^2*x[2, 3])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 5]^2*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 4]*d[2, 5]^2*d[3, 4]*x[1, 3]*x[1, 5]*x[2, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]^2*d[1, 4]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]^2*x[1, 5]*x[2, 5]*x[3, 4])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]^2*x[1, 5]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 5]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]^2*x[1, 6]*x[2, 5]^2*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 5]^2*d[3, 4]^2*x[1, 6]*
     x[2, 5]^2*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*
     d[3, 5]*x[1, 6]*x[2, 5]^2*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 6]*x[2, 5]^2*
     x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*d[3, 4]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]^2*d[3, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(2*x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(2*x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*x[1, 6]*x[2, 4]*
     x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]^2*d[3, 5]*
     x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 4]*d[3, 5]*x[1, 6]*x[2, 4]*x[2, 5]*
     x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*
     x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]^2*d[3, 5]^2*x[1, 6]*x[2, 4]*x[2, 5]*
     x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[4, 5]*
     x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 6]*x[2, 4]*
     x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*
     x[5, 7]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]^2*
     x[1, 7]*x[2, 6]*x[3, 4]*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*x[1, 7]*x[2, 6]*
     x[3, 4]*x[3, 5]*x[4, 5])/(x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 7]*x[2, 6]*
     x[3, 4]*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3]*
     x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 4]*x[2, 3]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]^2*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 2]*x[1, 4]*x[2, 3]*
     x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*
     x[1, 2]*x[1, 4]*x[2, 3]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*
     x[2, 3]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*
     x[1, 2]*x[1, 4]*x[2, 3]*x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]^2*d[1, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3]*
     x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*
     x[1, 2]^2*x[3, 4]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 7]*x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]^2*d[3, 5]*
     x[1, 2]^2*x[3, 4]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 3]*d[1, 4]*d[2, 3]*d[2, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4]*x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]^2*d[1, 4]*d[2, 3]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4]*
     x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*
     x[1, 7]*x[2, 3]*x[2, 4]*x[3, 4]*x[5, 6])/(x[1, 6]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]^2*x[1, 7]*x[2, 3]*x[2, 4]*
     x[3, 4]*x[5, 6])/(x[1, 6]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 7]*x[6, 7]), c33334star ->
  -1/8*(d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 4]^2*
      x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
      x[4, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 4]^2*x[2, 3]^2)/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*
     d[3, 4]*d[3, 5]*d[4, 5]*x[1, 4]^2*x[2, 3]^2)/(8*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) -
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 4]*
     x[2, 3]*x[2, 4])/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     d[3, 5]*d[4, 5]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4])/
    (4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) -
   (d[1, 5]^3*d[2, 3]^2*d[2, 4]*d[3, 4]*d[4, 5]*x[1, 5]^2*x[2, 3]^2)/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[5, 6]*x[5, 7]) +
   (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 5]^2*
     x[2, 3]^2)/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[5, 6]*
     x[5, 7]) - (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*
     d[4, 5]*x[1, 5]^2*x[2, 3]^2)/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[5, 6]*x[5, 7]) - (d[1, 4]*d[1, 5]^2*d[2, 3]^2*d[2, 5]*d[3, 4]*
     d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[5, 6]*x[5, 7]) +
   (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[5, 6]*x[5, 7]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*
     d[4, 5]*x[1, 3]*x[1, 5]*x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[5, 6]*x[5, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 3]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[5, 6]*x[5, 7]) + (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 5]*x[3, 4])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 5]*x[2, 5]*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[5, 7]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*x[3, 5])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 5]*x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[5, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]^2*
     d[4, 5]*x[1, 2]*x[1, 5]*x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) -
   (d[1, 2]^2*d[1, 4]*d[2, 5]*d[3, 4]*d[3, 5]^2*d[4, 5]*x[1, 2]*x[1, 5]*
     x[2, 4]*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[5, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[5, 7]) +
   (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]^2*d[4, 5]*x[1, 2]^2*x[3, 5]*
     x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 2]^3*d[3, 4]*d[3, 5]^2*d[4, 5]^2*x[1, 2]^2*x[3, 5]*
     x[4, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[5, 7]) - (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 4]*x[2, 3])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 2]^2*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[6, 7]) + (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[6, 7]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 7]*x[5, 6]*x[6, 7]) +
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 5]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*
     x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*
     d[4, 5]*x[1, 2]^2*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*
     x[5, 6]*x[6, 7]) + (d[1, 2]^2*d[1, 5]*d[2, 4]*d[3, 4]*d[3, 5]^2*d[4, 5]*
     x[1, 2]^2*x[3, 5])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 7]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*
     x[1, 4]*x[1, 5]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*
     x[5, 6]*x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     d[3, 5]*d[4, 5]*x[1, 4]*x[1, 5]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 4]*
     x[1, 5]*x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (2*d[1, 3]^2*d[1, 5]*d[2, 4]^2*d[2, 5]*
     d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 4])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) - (d[1, 3]^2*d[1, 5]*d[2, 4]*d[2, 5]^2*d[3, 4]*d[4, 5]*x[1, 3]*
     x[1, 4]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 3]*x[1, 4]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 3]^2*d[1, 4]*d[2, 4]*d[2, 5]^2*d[3, 5]*
     d[4, 5]*x[1, 3]*x[1, 4]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*
     d[3, 4]*d[3, 5]*d[4, 5]*x[1, 3]*x[1, 4]*x[2, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) +
   (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 4]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]^2*d[3, 4]*d[4, 5]*
     x[1, 6]*x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 6]*
     x[2, 3]*x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[5, 6]*x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[2, 5]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 3]*x[4, 5])/
    (x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]^2*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[4, 5]^2*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 3]^2*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]^2*x[1, 2]*
     x[1, 3]*x[4, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 6]*x[2, 3]^2*x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[5, 6]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]^2*d[2, 5]*d[4, 5]^2*x[1, 6]*x[2, 3]^2*
     x[4, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[5, 6]*
     x[6, 7]) + (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*
     x[1, 2]*x[1, 5]*x[2, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 5]*x[2, 5])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 5]^2*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 5]^2*
     x[2, 3])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 3]^2*d[1, 5]*d[2, 4]*d[2, 5]^2*d[3, 4]*d[4, 5]*x[1, 3]*x[1, 5]*
     x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 3]^2*d[1, 4]*d[2, 4]*d[2, 5]^2*d[3, 5]*d[4, 5]*x[1, 3]*
     x[1, 5]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 2]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[3, 4]*d[3, 5]*d[4, 5]*
     x[1, 3]*x[1, 5]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*x[3, 6]*x[5, 6]*
     x[5, 7]*x[6, 7]) + (2*d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 3]*x[1, 5]*x[2, 5])/(x[1, 6]*x[1, 7]*x[2, 7]*
     x[3, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 5]*
     x[3, 4])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 5]*
     x[2, 5]*x[3, 4])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]^2*d[3, 4]*d[3, 5]*
     x[1, 6]*x[2, 5]^2*x[3, 4])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 6]*x[5, 7]*x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*
     d[2, 5]*d[3, 5]*d[4, 5]*x[1, 6]*x[2, 5]^2*x[3, 4])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 3]*d[1, 5]^2*d[2, 4]^2*d[2, 5]*d[3, 4]*d[3, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 4]*d[1, 5]^2*d[2, 3]*d[2, 4]^2*d[3, 5]^2*x[1, 5]*x[2, 4]*x[3, 5])/
    (x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]^2*d[2, 5]*d[3, 5]^2*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 3]*d[1, 5]^2*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[4, 5]*x[1, 5]*x[2, 4]*
     x[3, 5])/(x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 5]*
     x[2, 4]*x[3, 5])/(2*x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*
     x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*
     d[4, 5]*x[1, 5]*x[2, 4]*x[3, 5])/(2*x[1, 7]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 6]*x[5, 7]*x[6, 7]) + (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 4]^2*d[2, 5]*
     d[3, 5]^2*x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]^2*d[3, 4]*d[4, 5]*x[1, 6]*x[2, 4]*
     x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*
     x[5, 7]*x[6, 7]) - (2*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     d[3, 5]*d[4, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/
    (x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 6]*
     x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 6]*x[5, 7]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]^2*d[3, 5]^2*
     d[4, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[3, 5])/(x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[4, 6]*x[5, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]^2*x[1, 7]*x[2, 6]*
     x[3, 4]*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 7]*
     x[2, 6]*x[3, 4]*x[3, 5]*x[4, 5])/(2*x[1, 6]*x[2, 7]*x[3, 6]*x[3, 7]*
     x[4, 6]*x[4, 7]*x[5, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*
     x[2, 3]*x[5, 6])/(x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*
     d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3]*x[5, 6])/
    (x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) -
   (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*
     x[1, 4]*x[2, 3]*x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[4, 6]*x[5, 7]*x[6, 7]) + (d[1, 2]*d[1, 3]*d[1, 5]*d[2, 4]*d[2, 5]*
     d[3, 4]*d[3, 5]*d[4, 5]*x[1, 2]*x[1, 4]*x[2, 3]*x[5, 6])/
    (2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]) +
   (d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 2]^2*
     x[3, 4]*x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[4, 6]*
     x[5, 7]*x[6, 7]) - (d[1, 2]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 5]*d[3, 4]*
     d[3, 5]*d[4, 5]*x[1, 2]^2*x[3, 4]*x[5, 6])/(2*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[4, 6]*x[5, 7]*x[6, 7]),
 c44444star -> (d[1, 4]^3*d[1, 5]*d[2, 3]^3*d[2, 5]*d[3, 5]*d[4, 5]*x[1, 4]^2*
     x[2, 3]^2)/(8*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*
     x[4, 7]) - (d[1, 3]*d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 4]*d[2, 5]*d[3, 5]*
     d[4, 5]*x[1, 4]^2*x[2, 3]^2)/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*
     x[3, 7]*x[4, 6]*x[4, 7]) + (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*
     d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*x[1, 4]^2*x[2, 3]^2)/
    (8*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) +
   (d[1, 2]*d[1, 4]^2*d[1, 5]*d[2, 3]^2*d[2, 5]*d[3, 4]*d[3, 5]*d[4, 5]*
     x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4])/(4*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*
     x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7]) -
   (d[1, 2]*d[1, 3]*d[1, 4]*d[1, 5]*d[2, 3]*d[2, 4]*d[2, 5]*d[3, 4]*d[3, 5]*
     d[4, 5]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4])/(4*x[1, 6]*x[1, 7]*x[2, 6]*
     x[2, 7]*x[3, 6]*x[3, 7]*x[4, 6]*x[4, 7])}


(* From the above, the first line in equation (6.19) in the paper, corresponding to the part
   of the two-loop five-point generating function that does not depend on
   its four-point counterpart, can be generated by summing over all S5*S2
   permutations: *)
perms = {Range[5], Range[6, 7]} // Map[Permutations] // Tuples // Map[Flatten];
G52partial := G52partial = Product[1/w[i,j], {i, 5}, {j, i+1, 5}] ParallelSum[
  (c22222 + c42222 + c33222star + c33332star + c33334star + c44444star) /. g52CorrelatorBasis /. inp:(_x|_d) :> (inp /. Thread[Range[7] -> perm]),
  {perm, perms}]


==> anc/G52IntegralBasis.m <==
(*************************************************************************)
(* This file is part of the paper                                        *)
(*                                                                       *)
(* "Higher-Point Correlators in N=4 SYM: Generating Functions"           *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado.   *)
(* See https://arxiv.org/abs/2509.14332                                  *)
(*                                                                       *)
(* The file produces the expression for the two-loop five-point          *)
(* generating function G52, given in terms of a basis of seven rational  *)
(* functions I_k that are integrands of conformally invariant integrals. *)
(*                                                                       *)
(* Code to verify some equalities is supplied in the file checks.m.      *)
(*************************************************************************)


(* ::Section::Closed:: *)
(*Basic kinematic Invariants*)


(* All two-point invariants are orderless: *)
SetAttributes[x, Orderless]
SetAttributes[y, Orderless]
SetAttributes[d, Orderless]
SetAttributes[w, Orderless]
SetAttributes[DD, Orderless]


(* Conversions between basic invariants: *)
Vtod = V[{i_,j_},{k_,l_}] :> d[i,j]d[k,l] - d[i,k]d[j,l];
wtod = w[i_,j_] :> 1-d[i,j];
dtow = d[i_,j_] :> 1-w[i,j];
Dtowd = DD[i_,j_] :> d[i,j]/w[i,j];
Xtoxy = X[i__] :> y[i] + x[i];
Xtoxw = X[i__] :> w[i] x[i];


(* Canonicalize labels of antisymmetric symbols: *)
antiCanonical = {
  danti[ii__] :> Signature[{ii}] danti@@Sort[{ii}],
  xanti[ii__] :> Signature[{ii}[[;;4]]] xanti@@Append[Sort[{ii}[[;;4]]], {ii}[[5]]]
};


(* ::Section::Closed:: *)
(*Permutation helper functions*)


(* Permutation groups: *)
ClearAll[grpS, grpC];
(* Symmetric group Sn: *)
grpS[n_Integer] := SymmetricGroup[n] // GroupGenerators // PermutationGroup
(* Sn x Sm: *)
grpS[n_Integer, m_Integer] := Join[
	SymmetricGroup[n] // GroupGenerators,
	SymmetricGroup[m] // GroupGenerators // ReplaceAll[Thread[Range[m] -> Range[n+1,n+m]]]
] // PermutationGroup
(* Sn of the labels in the given list: *)
grpS[labels_List] /; Union[labels]===labels := Module[{n = Length[labels]}, grpS[n] /. Thread[Range[n] -> labels]]
(* Cyclic group Cn: *)
grpC[n_Integer] := CyclicGroup[n] // GroupGenerators // PermutationGroup


(* Permute point labels: *)
permuteLabels[perm:{_Rule..}][expr_] := expr /. XX:(_x|_y|_d|_w|_DD|_V|_RR4|_RR5|_C5|_IIBox|_xanti|_danti) :> (XX /. perm) /. II[n_][ii__] :> II[n]@@({ii} /. perm)
permuteLabels[labels1_List, labels2_List][expr_] := permuteLabels[Thread[labels1 -> labels2]][expr]
permuteLabels[labelsNew_List][expr_] := permuteLabels[Sort[labelsNew], labelsNew][expr]


(* Tabulate over any given permutation group of external points: *)
ClearAll[listPerm];
listPerm[expr_, pgr_PermutationGroup] := Module[
    {labels, labelperms},
	labels = pgr // GroupElements // MapApply[Identity] // Flatten // Union;
	labelperms = Permute[Range[Max[labels]], pgr] // Map[Cases[Alternatives@@labels]];
	Table[permuteLabels[repl][expr], {repl, labelperms}]
]
listPerm[pgr_PermutationGroup] := Function[expr, listPerm[expr, pgr]]


(* Sum over any given permutation group of external points: *)
ClearAll[sumPerm];
sumPerm[expr_, pgr_PermutationGroup] := Plus@@listPerm[expr, pgr]
sumPerm[pgr_PermutationGroup] := Function[expr, sumPerm[expr, pgr]]


(* Canonicalize over any given permutation group of external points: *)
ClearAll[canonicalPerm];
canonicalPerm[expr_, pgr_PermutationGroup] := listPerm[expr, pgr] // Sort // First
canonicalPerm[pgr_PermutationGroup] := Function[expr, canonicalPerm[expr, pgr]]


(* ::Section::Closed:: *)
(*Integrands of conformal integrals*)


(* The seven integrands, evaluated: *)
(* See equation (6.22) in the paper. *)
(* The seed terms, to be summed over S2 permutations of points 6,7: *)
IIEvalSeed = {
  IIBox[1,2,3,4,6]     -> 1/(x[1,6]x[2,6]x[3,6]x[4,6]),
  II[1][1,2,3,6,7]     -> 1/(x[1,6]x[2,6]x[3,6] x[1,7]x[2,7]x[3,7] x[6,7]),
  II[2][1,2,3,4,5,6,7] -> (x[5,6]x[4,7])/(x[1,6]x[2,6]x[3,6]x[4,6] x[1,7]x[2,7]x[3,7]x[5,7] x[6,7]),
  II[3][1,2,3,4,5,6,7] -> 1/(x[1,6]x[2,6]x[3,6]x[4,6] x[1,7]x[2,7]x[3,7]x[5,7]),
  II[4][1,2,3,4,6,7]   -> 1/(x[1,6]x[2,6]x[3,6]x[4,6] x[1,7]x[2,7]x[3,7]x[4,7]),
  II[5][1,2,3,4,6,7]   -> 1/(x[1,6]x[2,6]x[3,6] x[1,7]x[2,7]x[4,7] x[6,7]),
  II[6][1,2,3,4,5,6,7] -> x[5,6]/(x[1,6]x[2,6]x[3,6]x[4,6] x[1,7]x[2,7]x[5,7] x[6,7]),
  II[7][1,2,3,4,5,6,7] -> 1/(x[3,6]x[4,6]x[5,6] x[1,7]x[2,7]x[5,7] x[6,7])
};
(* Sum over the S2 permutations: *)
IIEval = {
  int:IIBox[1,2,3,4,6]     :> (int /. IIEvalSeed),
  int:II[1][1,2,3,6,7]     :> (int /. IIEvalSeed),
  int:II[2][1,2,3,4,5,6,7] :> (1/2 int /. IIEvalSeed // sumPerm[grpS[{6,7}]]),
  int:II[3][1,2,3,4,5,6,7] :> (1/2 int /. IIEvalSeed // sumPerm[grpS[{6,7}]]),
  int:II[4][1,2,3,4,6,7]   :> (int /. IIEvalSeed),
  int:II[5][1,2,3,4,6,7]   :> (1/2 int /. IIEvalSeed // sumPerm[grpS[{6,7}]]),
  int:II[6][1,2,3,4,5,6,7] :> (1/2 int /. IIEvalSeed // sumPerm[grpS[{6,7}]]),
  int:II[7][1,2,3,4,5,6,7] :> (1/2 int /. IIEvalSeed // sumPerm[grpS[{6,7}]]),
  IIBox[ii__]         :> (IIBox[1,2,3,4,6]     /. IIEval // permuteLabels[{1,2,3,4,6}, {ii}]),
  II[1][ii__]         :> (II[1][1,2,3,6,7]     /. IIEval // permuteLabels[{1,2,3,6,7}, {ii}]),
  II[n:2|3|6|7][ii__] :> (II[n][1,2,3,4,5,6,7] /. IIEval // permuteLabels[{1,2,3,4,5,6,7}, {ii}]),
  II[n:4|5][ii__]     :> (II[n][1,2,3,4,6,7]   /. IIEval // permuteLabels[{1,2,3,4,6,7}, {ii}])
};


(* Add point labels to the seven integrands of conformal integrals: *)
IIAddLabels = {
  II[1] -> II[1][1,2,3,6,7],
  II[n:4|5] :> II[n][1,2,3,4,6,7],
  II[n:2|3|6|7] :> II[n][1,2,3,4,5,6,7]
};


(* Canonicalize the labels of the seven integrands (making use of their permutation symmetries): *)
IICanonicalLabels = {
  IIBox[ii__] /; Length[{ii}]==5 :> IIBox@@Join[Sort[{ii}[[1;;4]]], {{ii}[[5]]}],
  II[1][ii__] /; Length[{ii}]==5 :> II[1]@@Join[Sort[{ii}[[1;;3]]], Sort[{ii}[[4;;5]]]],
  II[2][ii__] /; Length[{ii}]==7 :> II[2]@@Join[Sort[{ii}[[1;;3]]], Sort[{ii}[[4;;5]]], Sort[{ii}[[6;;7]]]],
  II[3][ii__] /; Length[{ii}]==7 :> II[3]@@Join[Sort[{ii}[[1;;3]]], Sort[{ii}[[4;;5]]], Sort[{ii}[[6;;7]]]],
  II[4][ii__] /; Length[{ii}]==6 :> II[4]@@Join[Sort[{ii}[[1;;4]]], Sort[{ii}[[5;;6]]]],
  II[5][ii__] /; Length[{ii}]==6 :> II[5]@@Join[Sort[{ii}[[1;;2]]], Sort[{ii}[[3;;4]]], Sort[{ii}[[5;;6]]]],
  II[6][ii__] /; Length[{ii}]==7 :> II[6]@@Join[Sort[{ii}[[1;;2]]], Sort[{ii}[[3;;4]]], {{ii}[[5]]}, Sort[{ii}[[6;;7]]]],
  II[7][ii__] /; Length[{ii}]==7 :> First[Sort[{
    II[7]@@Join[Sort[{ii}[[1;;2]]], Sort[{ii}[[3;;4]]], {{ii}[[5]]}, Sort[{ii}[[6;;7]]]],
    II[7]@@Join[Sort[{ii}[[3;;4]]], Sort[{ii}[[1;;2]]], {{ii}[[5]]}, Sort[{ii}[[6;;7]]]]
  }]]
};


(* ::Section::Closed:: *)
(*Polynomials and Coefficients of Conformal Integrals*)


(* The polynomials RR4 and RR5: *)
(* See equations (5.4) and (6.14) in the paper. *)
ClearAll[RR4, RR5, RR4Eval, RR5Eval];
(* RR4 is completely permutation symmetric: *)
SetAttributes[RR4, Orderless];
(* RR5 is S4 symmetric on the first four labels: *)
RR5[ii__] := RR5@@Append[Sort[{ii}[[1;;4]]], {ii}[[5]]] /; Not[OrderedQ[{ii}[[1;;4]]]]
(* The explicit polynomials: *)
RR4Eval[1,2,3,4] = 1/8 x[1,2] x[3,4] (d[1,2] d[3,4] - d[1,3] d[2,4]) (d[1,2] d[3,4] - d[1,4] d[2,3]) // sumPerm[grpS[4]];
RR4Eval[ii__] := (RR4Eval[1,2,3,4] // permuteLabels[{1,2,3,4}, {ii}]) /; Length[{ii}]==4;
RR5Eval[1,2,3,4,5] = -1/2 x[1,2] x[3,4] d[1,5] V[{1,2},{3,4}] V[{2,3},{5,4}] // sumPerm[grpS[4]];
RR5Eval[ii__] := (RR5Eval[1,2,3,4,5] // permuteLabels[{1,2,3,4,5}, {ii}]) /; Length[{ii}]==5;
RREval = {
  RR4 -> RR4Eval,
  RR5 -> RR5Eval
};


(* The five-point one-loop coefficient C5[1,2,3,4;5] *)
(* See equation (6.12) in the paper. *)
(* C5 is S4 symmetric on the first four labels: *)
C5[ii__] := C5@@Append[Sort[{ii}[[1;;4]]], {ii}[[5]]] /; Not[OrderedQ[{ii}[[1;;4]]]]
C5Eval[1,2,3,4,5] = 1/2 (1/6 d[1,5] d[2,5] d[3,5] d[4,5] - d[1,5] d[2,5] w[3,5] w[4,5]/w[1,2]) // sumPerm[grpS[4]];
C5Eval[ii__] := (C5Eval[1,2,3,4,5] // permuteLabels[{ii}]) /; Length[{ii}]==5;


(* The polynomials that appear in the coefficients of the seven conformal integrands: *)
(* See equations (6.25)-(6.30) in the paper. *)
(* Their seeds (obtained by modding out permutations): *)
PEvalSeed = {
  P1 -> (3 V[{1,2},{3,4}] V[{1,2},{3,5}] d[4,5] w[1,4] w[1,5] w[2,3] + 6 (d[1,4]-d[2,4])  d[1,5]         w[4,5] V[{1,2},{3,5}] V[{1,2},{4,3}]),
  P31 -> +V[{1,2},{4,3}] V[{1,3},{5,2}] (d[4,5] w[1,4] w[1,5] w[2,3] +   (d[1,4]-d[2,4]) (d[1,5]-d[3,5]) w[4,5]),
  P32 -> -V[{1,2},{3,4}] V[{1,3},{5,2}] (d[4,5] w[1,4] w[1,5] w[2,3] +   (d[1,4]-d[2,4]) (d[1,5]-d[3,5]) w[4,5]),
  P61 -> 2 Plus[
    V[{1,2},{3,4}] Plus[
      +  d[1,2] d[3,5] d[4,5] w[1,4] w[2,3],
      +2 d[1,5] d[4,5] d[2,3] w[1,2] w[3,4],
      +2 d[1,5] d[3,5] (d[1,2]-d[2,3]) (d[1,4]-d[3,4]),
      +  d[1,5] d[2,5] d[3,5] d[4,5] (1-d[1,4] d[2,3]),
      -2 d[1,5] d[2,5] d[3,5] d[1,4] w[2,3],
      -2 d[1,5] d[3,5] d[4,5] (d[2,3] w[1,2] w[1,4] + d[1,2] w[2,3] w[3,4]),
      +2 d[1,5] d[2,5] d[3,4] w[1,4] w[3,5]
    ]
  ],
  P62 -> Plus[
    V[{1,2},{3,4}] V[{1,3},{4,2}] d[1,5] d[2,5] d[3,5] (2-d[4,5]),
    V[{1,2},{4,3}] d[3,5] (d[1,2] (2 d[1,5] (d[2,4] + d[4,5] w[2,4]) - d[4,5] w[1,3] w[2,4]) - 2 d[1,3] d[1,5] d[2,4] d[4,5]),
    V[{1,2},{3,4}] Plus[
      2 d[1,3] d[1,5] (d[1,4]-d[2,4]) d[2,5],
      -d[3,5] d[1,2] (2 d[1,4] d[1,5] + d[4,5] w[1,4] (2 d[1,5] d[2,3] + w[2,3])),
      2 d[3,5] (d[1,5] d[2,4] (d[2,3] (-1+d[4,5])-d[2,5] w[1,3] w[1,4])+d[1,4] (d[1,5] d[2,3]+d[2,5] w[1,3] w[2,4]))
    ],
    V[{1,3},{4,2}] Plus[
      -2 (d[1,2]-d[1,3]) d[2,5] (d[2,4]-d[3,4]) d[3,5],
      d[1,5] d[2,4] d[3,5] (d[1,3] d[2,5] (-2+d[4,5])+2 (-1+d[1,2] d[3,4] d[4,5]+d[3,4] w[1,2]+d[4,5] w[1,2] w[1,3])),
      -d[1,5] d[2,5] (2 d[3,4] w[1,3]+d[3,5] (-2+d[4,5]+2 w[2,4] w[3,4]))
    ]
  ],
  P71 :> (-P61 /. PEvalSeed // permuteLabels[{5,2,3,4,1}] // sumPerm[grpS[{2,5}]]),
  P72 :> Plus[
    2 (- P62 /. PEvalSummed // permuteLabels[{5,2,3,4,1}]),
    (- 1/6 P1 /. PEvalSeed // permuteLabels[{2,4,5,1,3}] // sumPerm[grpS[{2,4,5}]]),
	2 (d[3,5] V[{1,2},{5,4}] - d[1,5] V[{2,4},{5,3}]) Plus[
	  (d[2,5] d[3,5] w[1,4] - w[2,5] w[3,5]) V[{1,3},{4,2}],
	  1/2 (1 - d[1,4] d[2,3]) (d[3,5] V[{1,4},{5,2}] - d[2,5] V[{1,3},{4,5}])
    ]
  ]
};
(* The actual polynomials, after summing over permutations: *)
PEvalSummed = {
  P1  -> (1/12 P1 /. PEvalSeed // sumPerm[grpS[{1,2,3}]] // sumPerm[grpS[{4,5}]]),
  P31 -> (1/4 P31 /. PEvalSeed // sumPerm[grpS[{2,3}]] // sumPerm[grpS[{4,5}]]),
  P32 -> (1/2 P32 /. PEvalSeed // (# + permuteLabels[{2,1,3,5,4}][#])&),
  P61 -> (1/4 P61 /. PEvalSeed // sumPerm[grpS[2,2]]),
  P62 -> (1/2 P62 /. PEvalSeed // (# + permuteLabels[{2,1,4,3}][#])&),
  P71 :> (1/4 P71 /. PEvalSeed // sumPerm[grpS[2,2]]),
  P72 :> (1/2 P72 /. PEvalSeed // (# + permuteLabels[{3,4,1,2}][#])&)
};


(* The coefficients of the seven integrands of conformal integrals, written in terms of polynomials P: *)
(* See equations (6.24) in the paper. *)
(* These are their seed values that will be summed over permutations: *)
(* The version of the paper, where G42 is split off: *)
ffEvalSeed = {
  ff[1] -> -1/6 x[1,2]x[2,3]x[3,1] P1,
  ff[2] -> +1/6 x[1,2]x[2,3]x[3,1] P1,
  ff[3] -> x[2,3] (x[1,4]x[1,5]x[2,3] P31 + 2 x[1,3]x[1,5]x[2,4] P32 - 1/6 x[1,2]x[1,3]x[4,5] P1),
  ff[4] -> 1/4 RR4[1,2,3,4] x[1,2]x[3,4] d[1,5]d[2,5] w[3,4] (d[3,5]d[4,5]w[1,2] - 2w[3,5]w[4,5]),
  ff[5] -> - ff[6] + 1/2 x[1,2]w[1,2] RR5[1,2,3,4,5],
  ff[6] -> 1/2 x[1,2] (x[1,2]x[3,4] P61 + 2 x[1,3]x[2,4] P62),
  ff[7] -> 1/2 (x[1,5]x[2,5]x[3,4] P71  + 2 x[1,5]x[2,4]x[3,5] P72)
};
(* Summed over permutations: *)
ffEvalSummed = {
  ff[1] -> (ff[1] /. ffEvalSeed /. PEvalSummed),
  ff[2] -> (ff[2] /. ffEvalSeed /. PEvalSummed),
  ff[3] -> (1/12 ff[3] /. ffEvalSeed /. PEvalSummed // sumPerm[grpS[3,2]]),
  ff[4] -> (1/24 ff[4] /. ffEvalSeed /. PEvalSummed // sumPerm[grpS[4]]),
  ff[5] -> (ff[5] //. ffEvalSeed /. PEvalSummed),
  ff[6] -> (1/4 ff[6] /. ffEvalSeed /. PEvalSummed // sumPerm[grpS[2,2]]),
  ff[7] -> (1/8 ff[7] /. ffEvalSeed /. PEvalSummed // sumPerm[PermutationGroup[{Cycles[{{1,2}}], Cycles[{{1,3},{2,4}}]}]])
};


(* ::Section::Closed:: *)
(*Generating Function*)


(* ::Subsection::Closed:: *)
(*Leading Order*)


(* The tree-level five-point generating function: *)
(* See equation (4.2) in the paper. *)
(* The seed term, this is to be summed over S5: *)
G50Seed = 1/Nc^3 2 DD[1,4] DD[1,5] DD[2,5] (6 (1+10 DD[1,2]+5 DD[1,2]^2) DD[2,3] DD[3,4]+30 DD[1,2]^2 DD[1,3]^2 (1+DD[2,3]) DD[3,4]+5 DD[1,3] (3 DD[1,2] DD[3,4] (2+4 DD[1,2]+DD[2,4] DD[3,5])+2 DD[2,3] (12 DD[1,2] (1+DD[1,2]) DD[3,4]+DD[2,4] (1+DD[1,2]^3+3 DD[3,4]+3 DD[1,2]^2 (1+DD[3,4])+DD[1,2] (3+DD[3,4] (6+DD[3,5]))))));
(* The completely summed generating function: *)
G50Summed = 1/120 sumPerm[G50Seed, grpS[5]];


(* ::Subsection::Closed:: *)
(*One Loop*)


(* The one-loop four-point generating function: *)
(* See equation (5.5) in the paper. *)
G41[1,2,3,4,5] = 2/Nc^2 RR4[1,2,3,4] Product[1/w[i,j], {i,4}, {j,i+1,4}] IIBox[1,2,3,4,5]
G41[ii__] := (G41[1,2,3,4,5] // permuteLabels[{1,2,3,4,5}, {ii}])


(* The one-loop five-point generating function: *)
(* See equation (6.17) in the paper. *)
(* The seed term, this is S4 symmetric, and is to be summed over C5: *)
G51Seed = Plus[
  1/Nc^3 Product[1/w[i,j], {i,5}, {j,i+1,5}] (RR5[1,2,3,4,5] - 4 I danti[1,2,3,4,5] xanti[1,2,3,4,6]) IIBox[1,2,3,4,6],
  -1/2 1/Nc C5[1,2,3,4,5]/(w[1,5] w[2,5] w[3,5] w[4,5]) G41[1,2,3,4,6]
] // Collect[#, {Nc, _IIBox, _w}]&;
(* The completely summed generating function: *)
G51Summed = sumPerm[G51Seed, grpC[5]] /. IICanonicalLabels // Collect[#, {Nc, _w, _IIBox}]&;


(* ::Subsection::Closed:: *)
(*Two Loops*)


(* The four-point two-loop integrand: *)
(* See equation (6.23) in the paper. *)
(* The seed term, to be summed over S4: *)
G42Seed = 24 1/Nc^2 2 RR4[1,2,3,4] Product[1/w[i,j], {i,4}, {j,i+1,4}] Plus[
  1/8 x[1,2] x[3,4] w[1,2] w[3,4] II[4],
  1/2 x[1,2] w[1,2] II[5]
];


(* The complete four-point two-loop integrand, summed over permutations: *)
G42Summed = 1/24 sumPerm[G42Seed /. IIAddLabels, grpS[4]] /. IICanonicalLabels;


(* The simple-pole part of the correlator G52: *)
(* See the first term in equation (6.21) in the paper. *)
(* This is to be summed over S5: *)
G52Simple = 1/Nc^3 Product[1/w[i,j], {i,5}, {j,i+1,5}] Sum[ff[i] II[i], {i, 1, 7}];


(* The double-pole part of the correlator G52: *)
(* See the second term in equation (6.21) in the paper. *)
(* This is to be summed over C5: *)
G52Double = -1/(2 Nc) (C5[1,2,3,4,5]/(w[1,5]w[2,5]w[3,5]w[4,5]) G42);


(* The complete G52 function, fully summed over permutations, as given in equation (6.21) of the paper: *)
(* Use IIEval to write the conformal integrands in terms of x[i,j]. *)
ClearAll[G52IntegralBasis];
G52IntegralBasis := G52IntegralBasis = Plus[
  G52Simple /. ffEvalSummed /. IIAddLabels // sumPerm[grpS[5]],
  G52Double /. G42 -> G42Summed // sumPerm[grpC[5]]
];


(* A compact "seed" version of G52 that has to be summed over S5 to obtain the full integrand: *)
ClearAll[G52IntegralBasisSeed];
G52IntegralBasisSeed := G52IntegralBasisSeed = Plus[
  G52Simple //. ffEvalSeed /. PEvalSeed,
  1/24 G52Double /. G42 -> G42Seed
] /. IIAddLabels;


(* ::Subsection::Closed:: *)
(*Combined up to two loops*)


(* See equation (9.1) in the paper. *)


(* The compact seed term, to be summed over S5: *)
G5Seed = 1/120 G50Seed - g^2 1/24 G51Seed + g^4/2 G52IntegralBasisSeed;


(* The complete correlator, sums over permutations carried out: *)
G5Summed = G50Summed - g^2 G51Summed + g^4/2 G52IntegralBasis;


==> anc/G60.m <==
(************************************************************************************)
(* This file is part of the paper                                                   *)
(*                                                                                  *)
(* "Higher-Point Correlators in N=4 SYM: Generating Functions"                      *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado.              *)
(* See https://arxiv.org/abs/2509.14332                                             *)
(*                                                                                  *)
(* The file generates the expression for the leading-order generating function G60. *)
(* It is computed from G60seed by summing over S6 permutations.                     *)
(************************************************************************************)


(* The effective ten-dimensional propagator DD: *)
SetAttributes[DD, Orderless];


(* The seed function, equal to G60 after modding out each term by S6 permutations: *)
G60seed = (1/(24*DD[1, 2]*DD[3, 4]) + 1/(2*DD[3, 5]*DD[4, 6]) +
   1/(2*DD[1, 2]*DD[3, 5]*DD[4, 6]) + 1/(DD[2, 4]*DD[3, 5]*DD[4, 6]) +
   1/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[4, 6]) +
   1/(6*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[4, 6]) +
   1/(5*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[4, 6]) +
   1/(2*DD[3, 4]*DD[3, 5]*DD[4, 6]) +
   1/(4*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[4, 6]) +
   2/(DD[2, 5]*DD[3, 6]*DD[4, 6]) + 1/(DD[1, 2]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   2/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   4/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[1, 2]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   2/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   4/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]) +
   1/(DD[3, 6]*DD[4, 5]*DD[4, 6]) + 1/(2*DD[1, 2]*DD[3, 6]*DD[4, 5]*
     DD[4, 6]) + 2/(DD[2, 3]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(DD[1, 2]*DD[2, 3]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(4*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   4/(DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   4/(DD[1, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   4/(3*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   4/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   4/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   2/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(12*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*
     DD[4, 6]) + 3/(2*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(2*DD[1, 2]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   6/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   2/(DD[1, 2]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   3/(2*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   3/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(2*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
   1/(8*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]))/DD[5, 6] +
 (DD[1, 2]*(1/4 + DD[2, 4]^(-1) + 1/(4*DD[1, 3]*DD[2, 4]) +
    1/(DD[2, 3]*DD[2, 4]) + 1/(2*DD[1, 4]*DD[2, 3]*DD[2, 4]))*DD[3, 4])/
  (DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
 (DD[1, 2]*DD[1, 3]*(1/2 + DD[2, 3]^(-1) + 1/(2*DD[1, 4]*DD[2, 3]))*DD[3, 4])/
  (DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
 (DD[1, 3]*(2/DD[2, 5] + 1/(2*DD[1, 2]*DD[2, 5]) + 2/(DD[1, 5]*DD[2, 5]) +
    1/(DD[2, 3]*DD[2, 5]) + 2/(DD[1, 5]*DD[2, 3]*DD[2, 5]) +
    1/(2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 5]) + 3/(DD[3, 5]*DD[4, 5]) +
    1/(DD[1, 2]*DD[3, 5]*DD[4, 5]) + 3/(DD[2, 3]*DD[3, 5]*DD[4, 5]) +
    1/(DD[1, 2]*DD[2, 3]*DD[3, 5]*DD[4, 5])))/(DD[2, 4]*DD[3, 6]*DD[4, 6]*
   DD[5, 6]) + (DD[1, 2]*DD[1, 3]*(1/(DD[2, 4]*DD[2, 5]) +
    2/(DD[1, 5]*DD[2, 4]*DD[2, 5]) + 1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*
      DD[2, 5]) + 1/(DD[2, 3]*DD[2, 4]*DD[2, 5]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]) +
    1/(DD[2, 5]*DD[4, 5]) + 1/(DD[1, 4]*DD[2, 5]*DD[4, 5]) +
    1/(DD[2, 3]*DD[2, 5]*DD[4, 5]) + 1/(2*DD[1, 4]*DD[2, 3]*DD[2, 5]*
      DD[4, 5]) + 3/(DD[2, 4]*DD[3, 5]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[4, 5])))/(DD[3, 6]*DD[4, 6]*DD[5, 6]) +
 (DD[1, 2]*(1/(4*DD[3, 4]*DD[3, 5]) + 1/(DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[2, 5]*DD[3, 6]) + 1/(DD[1, 5]*DD[2, 5]*DD[3, 6]) +
    2/(DD[2, 4]*DD[2, 5]*DD[3, 6]) + 1/(DD[1, 3]*DD[2, 4]*DD[2, 5]*
      DD[3, 6]) + 4/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(2*DD[3, 6]*DD[4, 5]) + 1/(DD[2, 3]*DD[3, 6]*DD[4, 5]) +
    1/(2*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 5]*DD[3, 6]*DD[4, 5]) + 2/(DD[1, 3]*DD[2, 5]*DD[3, 6]*
      DD[4, 5]) + 2/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    2/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(2*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    6/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    3/(2*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    3/(4*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5])))/(DD[4, 6]*DD[5, 6]) +
 (DD[1, 2]*(2 + DD[1, 3]^(-1))*DD[1, 4])/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*
   DD[4, 6]*DD[5, 6]) + ((2 + 2/DD[1, 3] + 1/(4*DD[1, 2]*DD[1, 3]))*DD[1, 4])/
  (DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 4])/(2*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*
   DD[5, 6]) + (DD[1, 2]*DD[1, 3]*DD[2, 3])/(6*DD[1, 4]*DD[2, 5]*DD[3, 6]*
   DD[4, 5]*DD[4, 6]*DD[5, 6]) + (DD[1, 2]^2*DD[1, 3]*(1 + DD[2, 3]^(-1)))/
  (DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
 ((2 + DD[1, 2]^(-1))*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*
   DD[4, 6]*DD[5, 6]) + (DD[1, 2]*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*
   DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
 ((2 + DD[1, 2]^(-1))*DD[1, 3]*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*
   DD[4, 5]*DD[4, 6]*DD[5, 6]) + (DD[1, 2]*DD[1, 3]*DD[1, 5])/
  (DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
 (DD[1, 2]^2*(1/2 + 2/DD[2, 4] + 1/(2*DD[1, 3]*DD[2, 4]) +
    1/(DD[2, 3]*DD[2, 4]) + 1/(2*DD[3, 4])))/(DD[3, 5]*DD[3, 6]*DD[4, 5]*
   DD[4, 6]*DD[5, 6]) + DD[1, 2]^3/(8*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*
   DD[4, 6]*DD[5, 6])


(* The full generating function G60, obtained by summing over S6 permutations: *)
G60 := Plus@@ParallelTable[Product[DD[i,j],{i,6},{j,i+1,6}] G60seed /. d_DD :> (d /. Thread[Range[6] -> perm]), {perm, Permutations[Range[6]]}]


==> anc/G70.m <==
(************************************************************************************)
(* This file is part of the paper                                                   *)
(*                                                                                  *)
(* "Higher-Point Correlators in N=4 SYM: Generating Functions"                      *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado.              *)
(* See https://arxiv.org/abs/2509.14332                                             *)
(*                                                                                  *)
(* The file generates the expression for the leading-order generating function G70. *)
(* It is computed from G70seed by summing over S7 permutations.                     *)
(************************************************************************************)


(* The effective ten-dimensional propagator DD: *)
SetAttributes[DD, Orderless];


(* The seed function, equal to G70 after modding out each term by S7 permutations: *)
G70seed = (DD[1, 2]*DD[1, 3]*DD[3, 4]*(1/(DD[1, 6]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 6]*DD[2, 6]) + 1/(DD[1, 6]*DD[2, 3]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 6]) + 2/(DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[4, 6]*DD[5, 6]) + 2/(DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    3/(DD[3, 6]*DD[4, 6]*DD[5, 6]) + 3/(DD[1, 4]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6])))/
  (DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*DD[3, 4]*(2/(DD[1, 6]*DD[2, 6]) + 2/(DD[1, 4]*DD[1, 6]*DD[2, 6]) +
    1/(DD[1, 6]*DD[2, 3]*DD[2, 6]) + 1/(DD[1, 4]*DD[1, 6]*DD[2, 3]*
      DD[2, 6]) + 4/(DD[4, 6]*DD[5, 6]) + 2/(DD[1, 2]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[4, 6]*DD[5, 6]) + 2/(DD[1, 2]*DD[1, 4]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    3/(DD[3, 6]*DD[4, 6]*DD[5, 6]) + 1/(DD[1, 2]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[1, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[3, 6]*DD[4, 6]*DD[5, 6])))/
  (DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[3, 4]*(1/(DD[1, 6]*DD[2, 6]) + 4/(DD[1, 6]*DD[2, 4]*DD[2, 6]) +
    1/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]) +
    2/(DD[1, 4]*DD[1, 6]*DD[2, 4]*DD[2, 6]) +
    1/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]) +
    2/(DD[4, 6]*DD[5, 6]) + 1/(DD[1, 2]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[4, 6]*DD[5, 6]) + 2/(DD[1, 2]*DD[2, 3]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[1, 3]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[4, 6]*DD[5, 6]) +
    8/(DD[2, 4]*DD[4, 6]*DD[5, 6]) + 4/(DD[1, 2]*DD[2, 4]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[1, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 2]*DD[1, 4]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    8/(DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[4, 6]*DD[5, 6]) +
    3/(2*DD[3, 6]*DD[4, 6]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(2*DD[1, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 6]*DD[5, 6])))/
  (DD[1, 5]*DD[2, 5]*DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[3, 4]*(1/(2*DD[1, 5]*DD[1, 6]*DD[2, 5]*DD[2, 6]) +
    2/(DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(2*DD[1, 3]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[5, 6]) +
    2/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[5, 6]) +
    1/(DD[1, 5]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*
      DD[5, 6]) + 3/(2*DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(2*DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*
      DD[5, 6])))/(DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*(1/(DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    2/(DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    2/(DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    2/(DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 5]*DD[2, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[2, 3]*DD[2, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    7/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    5/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 12/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 5/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 11/(2*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
      DD[4, 6]*DD[5, 6]) + 3/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 1/(2*DD[2, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[2, 3]*DD[2, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    9/(2*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    9/(2*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6])))/
  (DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*(2/(DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    4/(DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    2/(DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]) +
    4/(DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 8/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*
      DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 2]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
      DD[2, 5]*DD[3, 6]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]*
      DD[5, 6])))/(DD[3, 7]*DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 4]*(1/(2*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(2*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 14/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 6/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
      DD[4, 6]*DD[5, 6]) + 3/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
      DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6])))/(DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*(1/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    2/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]) +
    1/(DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 4]*DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 5]*DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    2/(DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    4/(DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 3]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    2/(DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]) +
    1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*
      DD[3, 7]) + 1/(2*DD[1, 3]*DD[2, 4]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[5, 6]) +
    1/(2*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    4/(DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
      DD[5, 6]) + 4/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    8/(DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
      DD[5, 6]) + 1/(2*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    1/(DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    2/(DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    1/(DD[1, 4]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[5, 6]) +
    1/(2*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
      DD[5, 6]) + 1/(DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 5]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    8/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
      DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 1/(2*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 4]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    8/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 8/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 4/(DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 4/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 4/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 8/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 4/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
      DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 4/(DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 4/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 3/(2*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 12/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 12/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 7/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 12/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 5/(2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    12/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 3/(2*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 14/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 4/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*
      DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    6/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    12/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*
      DD[5, 6]) + 3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
      DD[4, 6]*DD[5, 6]) + 6/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
      DD[3, 7]*DD[4, 6]*DD[5, 6]) + 3/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
      DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    1/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 3/(2*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(2*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    6/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
      DD[4, 6]*DD[5, 6]) + 3/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*
      DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    9/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 9/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
      DD[4, 6]*DD[5, 6]) + 3/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
      DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    12/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[5, 6]) +
    3/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
      DD[5, 6]) + 6/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
      DD[4, 6]*DD[5, 6]) + 1/(DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
      DD[4, 6]*DD[5, 6])))/(DD[4, 7]*DD[5, 7]*DD[6, 7]) +
 (1/(10*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[4, 6]) +
   1/(3*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 7]) +
   1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 2]*DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(2*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(3*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   2/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 7]) +
   1/(2*DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*
     DD[4, 7]) + 1/(2*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 6]*
     DD[4, 7]) + 2/(DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   2/(DD[1, 4]*DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   2/(DD[1, 5]*DD[1, 6]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   4/(DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   2/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   8/(DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   2/(DD[1, 3]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]*
     DD[4, 7]) + 2/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 4]*DD[2, 5]*DD[2, 6]*
     DD[3, 7]*DD[4, 7]) + 1/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*
     DD[3, 7]*DD[4, 7]) + 2/(DD[1, 5]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[2, 6]*DD[3, 7]*DD[4, 7]) + 1/(DD[1, 4]*DD[1, 5]*DD[1, 6]*DD[2, 3]*
     DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]) +
   1/(3*DD[2, 5]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(3*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 4]*DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[2, 3]*DD[2, 4]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 4]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(6*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
     DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
     DD[3, 7]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
     DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
     DD[3, 7]*DD[4, 7]*DD[5, 6]) + 8/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
     DD[3, 7]*DD[4, 7]*DD[5, 6]) + 8/(DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*
     DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*
     DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*
     DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*
     DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[1, 6]*DD[2, 4]*DD[2, 6]*
     DD[3, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[1, 6]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 7]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 4]*
     DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*
     DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*
     DD[3, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 5]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 5]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 3]*
     DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 16/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 8/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 4]*
     DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   6/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 3/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 8/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 16/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*
     DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 3]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[1, 5]*
     DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[1, 5]*
     DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 4]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 3]*
     DD[2, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 2]*DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 3]*DD[1, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 6]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 16/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 8/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 6]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 4/(DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 6]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 16/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 8/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 8/(DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 2/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 4]*
     DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 8/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 8/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*
     DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(14*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[1, 5]*
     DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(3*DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(3*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 3/(2*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 12/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 3/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 12/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 3/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 12/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   12/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 2]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 12/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 3/(2*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*
     DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   8/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 6/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 5/(6*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*
     DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 3/(DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 5]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 6/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 12/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 6/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 3/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 8/(3*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*
     DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(3*DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 3/(2*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 3/(DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 1/(DD[1, 2]*DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 3/(2*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 12/(DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 4/(DD[1, 2]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 6/(DD[1, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 6/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   12/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 4/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 6/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 6/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 2]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 3/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   9/(2*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*
     DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   9/(2*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 3/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
     DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[1, 2]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 8/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
     DD[4, 7]*DD[5, 6]) + 2/(DD[1, 2]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   2/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(2*DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   4/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*
     DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]) +
   1/(2*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*
     DD[5, 6]) + 1/(10*DD[1, 2]*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
     DD[4, 6]*DD[4, 7]*DD[5, 6]))/(DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*(1 + 2/DD[1, 4] + 1/(DD[1, 3]*DD[1, 4]))*DD[1, 5]*DD[3, 4])/
  (DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]*DD[5, 7]*
   DD[6, 7]) + ((2 + 1/(2*DD[1, 2]) + 4/DD[1, 4] + 2/(DD[1, 3]*DD[1, 4]))*
   DD[1, 5]*DD[3, 4])/(DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) + (2*(1 + DD[1, 3]^(-1))*DD[1, 5]*DD[3, 5])/
  (DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (2*DD[1, 2]*(1 + DD[1, 3]^(-1))*DD[1, 5]*DD[3, 5])/
  (DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]*(1 + DD[1, 3]^(-1))*DD[1, 5]*DD[3, 4]*
   DD[3, 5])/(2*DD[1, 4]*DD[1, 6]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 7]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 5]*(DD[2, 6]^(-1) + 2/(DD[1, 4]*DD[2, 6]) +
    1/(DD[1, 3]*DD[1, 4]*DD[2, 6]) + 2/(DD[1, 6]*DD[2, 6]) +
    4/(DD[1, 4]*DD[1, 6]*DD[2, 6]) + 2/(DD[1, 3]*DD[1, 4]*DD[1, 6]*
      DD[2, 6]) + 3/(DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6])))/
  (DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 5]*(2/DD[2, 6] + 1/(DD[1, 2]*DD[2, 6]) + 4/(DD[1, 4]*DD[2, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[2, 6]) + 2/(DD[1, 3]*DD[1, 4]*DD[2, 6]) +
    4/(DD[1, 6]*DD[2, 6]) + 1/(DD[1, 2]*DD[1, 6]*DD[2, 6]) +
    8/(DD[1, 4]*DD[1, 6]*DD[2, 6]) + 4/(DD[1, 3]*DD[1, 4]*DD[1, 6]*
      DD[2, 6]) + 3/(DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6]) +
    1/(DD[1, 2]*DD[3, 5]*DD[3, 6]*DD[4, 5]*DD[4, 6])))/
  (DD[2, 3]*DD[2, 4]*DD[3, 7]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 6]*(1/(DD[3, 4]*DD[3, 5]) + 2/(DD[1, 3]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[3, 4]*DD[3, 5]) + 4/(DD[2, 3]*DD[3, 7]) +
    2/(DD[1, 2]*DD[2, 3]*DD[3, 7]) + 2/(DD[1, 3]*DD[2, 3]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[3, 7]) +
    8/(DD[1, 5]*DD[2, 3]*DD[3, 7]) + 4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*
      DD[3, 7]) + 4/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[3, 7]) +
    4/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 7]) +
    2/(DD[1, 3]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 7]) +
    4/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[2, 3]*DD[3, 6]*DD[3, 7]) + 1/(DD[1, 2]*DD[2, 3]*DD[3, 6]*
      DD[3, 7]) + 4/(DD[1, 5]*DD[2, 3]*DD[3, 6]*DD[3, 7]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[3, 6]*DD[3, 7]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 6]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 6]*DD[3, 7])))/
  (DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[2, 3]*(2 + DD[1, 3]^(-1) + 2/(DD[2, 4]*DD[3, 5])))/
  (DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*
   DD[6, 7]) + (DD[2, 3]*(2 + 2/DD[1, 3] + 1/(2*DD[1, 2]*DD[1, 3]) +
    2/(DD[2, 4]*DD[3, 5])))/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[2, 4]*(1 + DD[3, 4]^(-1)))/
  (DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 3]*DD[1, 4]*DD[2, 4]*
   (2 + DD[1, 2]^(-1) + 2/DD[3, 4] + 1/(DD[1, 2]*DD[3, 4])))/
  (DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]*DD[1, 3]*DD[2, 4]*
   (1 + 2/DD[2, 3] + 1/(2*DD[1, 4]*DD[2, 3]) + 3/DD[3, 4] +
    6/(DD[2, 3]*DD[3, 4]) + 5/(2*DD[1, 4]*DD[2, 3]*DD[3, 4])))/
  (DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*
   DD[6, 7]) + (DD[1, 3]*DD[2, 4]*(2 + DD[1, 2]^(-1) + 4/DD[2, 3] +
    2/(DD[1, 2]*DD[2, 3]) + 1/(DD[1, 4]*DD[2, 3]) +
    1/(2*DD[1, 2]*DD[1, 4]*DD[2, 3]) + 3/DD[3, 4] + 1/(DD[1, 2]*DD[3, 4]) +
    6/(DD[2, 3]*DD[3, 4]) + 2/(DD[1, 2]*DD[2, 3]*DD[3, 4]) +
    2/(DD[1, 4]*DD[2, 3]*DD[3, 4]) + 1/(2*DD[1, 2]*DD[1, 4]*DD[2, 3]*
      DD[3, 4])))/(DD[1, 5]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 4]*DD[1, 5]*(2 + 2/DD[1, 3] + 1/(2*DD[1, 2]*DD[1, 3]) +
    1/(2*DD[2, 5]*DD[3, 4])))/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[1, 5]*(1 + 1/(DD[2, 5]*DD[3, 4])))/
  (2*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]*DD[1, 4]*DD[1, 5]*
   (2 + DD[1, 3]^(-1) + 1/(DD[2, 5]*DD[3, 4])))/
  (DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]*(1 + 2/DD[1, 5] + 1/(DD[1, 4]*DD[1, 5]))*
   DD[1, 7])/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*(1 + 2/DD[1, 5] + 1/(DD[1, 4]*DD[1, 5]))*DD[1, 7])/
  (DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) +
 ((2 + DD[1, 2]^(-1) + 4/DD[1, 5] + 2/(DD[1, 2]*DD[1, 5]) +
    2/(DD[1, 4]*DD[1, 5]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]))*DD[1, 7])/
  (DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 3]*(2 + DD[1, 2]^(-1) + 4/DD[1, 5] +
    2/(DD[1, 2]*DD[1, 5]) + 2/(DD[1, 4]*DD[1, 5]) +
    1/(DD[1, 2]*DD[1, 4]*DD[1, 5]))*DD[1, 7])/(DD[2, 3]*DD[2, 6]*DD[3, 4]*
   DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]*(1 + 2/DD[2, 3] + 1/(DD[1, 4]*DD[2, 3]))*DD[2, 4])/
  (DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]*(1 + DD[1, 4]^(-1))*DD[1, 7]*DD[2, 4])/
  (DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) + (DD[1, 2]*DD[1, 3]*(1 + DD[1, 4]^(-1))*
   DD[1, 7]*DD[2, 4])/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 ((2 + DD[1, 2]^(-1) + 2/DD[1, 4] + 1/(DD[1, 2]*DD[1, 4]))*DD[1, 7]*DD[2, 4])/
  (DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*(2 + DD[1, 2]^(-1) + 2/DD[1, 4] + 1/(DD[1, 2]*DD[1, 4]))*DD[1, 7]*
   DD[2, 4])/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 ((2 + DD[1, 2]^(-1))*DD[1, 3]*DD[1, 4]*DD[1, 6])/
  (DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) + ((1 + DD[1, 2]^(-1))*DD[1, 7]*DD[2, 7])/
  (2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 ((1 + DD[1, 2]^(-1))*DD[1, 3]*DD[1, 7]*DD[2, 7])/
  (DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 ((1 + DD[1, 2]^(-1))*DD[1, 3]*DD[1, 7]*DD[2, 4]*DD[2, 7])/
  (2*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 6]*DD[3, 4]*(1 + DD[1, 4]^(-1) + DD[3, 6]^(-1) +
    1/(DD[1, 4]*DD[3, 6])))/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 6]*DD[3, 4]*(2 + DD[1, 3]^(-1) + 2/DD[1, 4] +
    1/(DD[1, 3]*DD[1, 4]) + DD[3, 6]^(-1) + 1/(DD[1, 4]*DD[3, 6])))/
  (DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 3]*DD[1, 6]*DD[3, 4]*
   (2 + DD[1, 2]^(-1) + 2/DD[1, 4] + 1/(DD[1, 2]*DD[1, 4]) + 2/DD[3, 6] +
    1/(DD[1, 2]*DD[3, 6]) + 2/(DD[1, 4]*DD[3, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[3, 6])))/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
   DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 6]*DD[3, 4]*(4 + 2/DD[1, 2] + 2/DD[1, 3] + 1/(2*DD[1, 2]*DD[1, 3]) +
    4/DD[1, 4] + 1/(DD[1, 2]*DD[1, 4]) + 2/(DD[1, 3]*DD[1, 4]) + 2/DD[3, 6] +
    1/(DD[1, 2]*DD[3, 6]) + 2/(DD[1, 4]*DD[3, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[3, 6])))/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*
   DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 6]*(DD[2, 3]^(-1) + 2/(DD[1, 5]*DD[2, 3]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]) + 1/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 3]*DD[3, 6]) + 2/(DD[1, 5]*DD[2, 3]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 6])))/(DD[2, 4]*DD[2, 5]*DD[3, 7]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 6]*(2/DD[2, 3] + 1/(DD[1, 3]*DD[2, 3]) +
    4/(DD[1, 5]*DD[2, 3]) + 2/(DD[1, 3]*DD[1, 5]*DD[2, 3]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]) + 1/(DD[1, 3]*DD[1, 4]*DD[1, 5]*
      DD[2, 3]) + 2/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) + 1/(DD[2, 3]*DD[3, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[3, 6]) + 1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*
      DD[3, 6])))/(DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*DD[1, 6]*(2/DD[2, 3] + 1/(DD[1, 2]*DD[2, 3]) +
    4/(DD[1, 5]*DD[2, 3]) + 2/(DD[1, 2]*DD[1, 5]*DD[2, 3]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]) + 1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*
      DD[2, 3]) + 2/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]) + 2/(DD[2, 3]*DD[3, 6]) +
    1/(DD[1, 2]*DD[2, 3]*DD[3, 6]) + 4/(DD[1, 5]*DD[2, 3]*DD[3, 6]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[3, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 6]) +
    1/(DD[1, 2]*DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[3, 6])))/
  (DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*(1/2 + 2/DD[2, 4] + 1/(2*DD[1, 3]*DD[2, 4]) +
    1/(DD[1, 4]*DD[2, 4]) + 1/(DD[2, 3]*DD[2, 4]) +
    1/(DD[1, 4]*DD[2, 3]*DD[2, 4]))*DD[3, 4])/(DD[1, 5]*DD[2, 5]*DD[3, 6]*
   DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]*(1 + DD[1, 4]^(-1) + DD[2, 3]^(-1) +
    1/(DD[1, 4]*DD[2, 3]))*DD[3, 4])/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]*
   DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*(1 + 2/DD[2, 3] + 1/(DD[1, 3]*DD[2, 3]))*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) +
 ((2 + DD[1, 2]^(-1) + 4/DD[2, 3] + 2/(DD[1, 3]*DD[2, 3]))*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (2*(1 + DD[1, 3]^(-1))*DD[1, 6]*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) + (DD[1, 2]*(1 + DD[1, 3]^(-1))*DD[1, 6]*
   DD[3, 6])/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*(1 + 2/DD[2, 3] + 1/(DD[1, 3]*DD[2, 3]))*DD[3, 4]*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) +
 ((2 + DD[1, 2]^(-1) + 4/DD[2, 3] + 2/(DD[1, 3]*DD[2, 3]))*DD[3, 4]*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (2*(1 + DD[1, 3]^(-1))*DD[1, 6]*DD[3, 4]*DD[3, 6])/
  (DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) + (DD[1, 2]*(1 + DD[1, 3]^(-1))*DD[1, 6]*
   DD[3, 4]*DD[3, 6])/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 7]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 4]*DD[1, 6]*(1/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(2*DD[2, 3]*DD[3, 6]*DD[4, 5])))/(DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 4]*DD[1, 6]*(2/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[3, 6]*DD[4, 5]) + 1/(DD[1, 3]*DD[2, 3]*DD[3, 6]*
      DD[4, 5])))/(DD[2, 4]*DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*
   DD[5, 7]*DD[6, 7]) + (DD[1, 2]^2*DD[1, 3]*DD[1, 4]*
   (1/(DD[2, 6]*DD[3, 4]*DD[3, 5]) + 2/(DD[2, 4]*DD[2, 6]*DD[3, 4]*
      DD[3, 5]) + 1/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 3]*DD[3, 6]*DD[4, 5]) + 1/(DD[2, 3]*DD[2, 4]*DD[3, 6]*
      DD[4, 5])))/(DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*
   DD[6, 7]) + (DD[1, 2]^2*DD[1, 4]*
   (4/(DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 3]*DD[2, 4]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[3, 6]*DD[4, 5]) + 1/(DD[1, 3]*DD[2, 3]*DD[3, 6]*
      DD[4, 5]) + 2/(DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[3, 6]*DD[4, 5])))/
  (DD[2, 5]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*DD[2, 3]*(4/(DD[1, 5]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    3/(2*DD[2, 5]*DD[3, 6]*DD[4, 5]) + 1/(2*DD[1, 2]*DD[2, 5]*DD[3, 6]*
      DD[4, 5])))/(DD[1, 4]*DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*
   DD[6, 7]) + (DD[1, 2]*DD[1, 3]*DD[2, 3]*
   (1/(2*DD[1, 4]*DD[1, 5]*DD[2, 6]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 5]) +
    1/(2*DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(3*DD[1, 5]*DD[2, 6]*DD[4, 5]) + 3/(2*DD[1, 4]*DD[2, 5]*DD[3, 6]*
      DD[4, 5])))/(DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]*DD[1, 3]*DD[1, 4]*(2/(DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    1/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    1/(3*DD[2, 5]*DD[2, 6]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    3/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    5/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    7/(3*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    3/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5])))/
  (DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 3]*DD[1, 4]*(4/(DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]) +
    4/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]) +
    4/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    3/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    3/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5])))/
  (DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]*(2/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 4]*DD[2, 5]*DD[3, 6]) + 2/(DD[1, 5]*DD[2, 4]*DD[2, 5]*
      DD[3, 6]) + 1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    2/(DD[2, 5]*DD[3, 6]*DD[4, 5]) + 2/(DD[1, 4]*DD[2, 5]*DD[3, 6]*
      DD[4, 5]) + 2/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5])))/
  (DD[3, 7]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*(1/(2*DD[3, 4]*DD[3, 5]) + 4/(DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    4/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 5]*DD[3, 6]) + 1/(DD[1, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 5]*DD[2, 5]*DD[3, 6]) + 2/(DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    4/(DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 3]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    2/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(DD[1, 4]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]) +
    1/(2*DD[3, 6]*DD[4, 5]) + 1/(DD[2, 3]*DD[3, 6]*DD[4, 5]) +
    1/(2*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 5]*DD[3, 6]*DD[4, 5]) + 2/(DD[1, 3]*DD[2, 5]*DD[3, 6]*
      DD[4, 5]) + 2/(DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    2/(DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(2*DD[1, 3]*DD[1, 4]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    3/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[4, 5]) +
    2/(DD[3, 5]*DD[3, 6]*DD[4, 5]) + 8/(DD[2, 4]*DD[3, 5]*DD[3, 6]*
      DD[4, 5]) + 2/(DD[1, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    4/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5]) +
    1/(DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[4, 5])))/(DD[3, 7]*DD[4, 6]*DD[4, 7]*
   DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 4]*DD[1, 6]*(1/(DD[3, 4]*DD[3, 5]) + 2/(DD[1, 3]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[3, 4]*DD[3, 5]) +
    4/(DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    2/(DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    1/(2*DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[3, 6]*DD[3, 7]*DD[4, 5])))/
  (DD[2, 4]*DD[2, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 4]*(2/(DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    2/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    2/(DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    3/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    1/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 4]*DD[3, 5]) +
    8/(DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    8/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    8/(DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*DD[3, 7]) +
    1/(2*DD[1, 2]*DD[1, 3]*DD[1, 5]*DD[2, 3]*DD[2, 4]*DD[2, 6]*DD[3, 5]*
      DD[3, 7]) + 4/(DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    4/(DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    2/(DD[1, 2]*DD[1, 5]*DD[2, 3]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    8/(DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    6/(DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*DD[3, 7]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 4]*DD[2, 5]*DD[2, 6]*DD[3, 4]*DD[3, 5]*
      DD[3, 7]) + 6/(DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    3/(DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    6/(DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    2/(DD[1, 2]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    3/(DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]) +
    1/(DD[1, 2]*DD[1, 3]*DD[2, 3]*DD[2, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
      DD[4, 5])))/(DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]*DD[2, 3])/(2*DD[1, 4]*DD[2, 5]*DD[3, 6]*DD[3, 7]*
   DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]^2*(1 + DD[2, 3]^(-1)))/(2*DD[2, 4]*DD[2, 5]*DD[3, 6]*
   DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^3*DD[1, 3]*(1 + DD[2, 3]^(-1)))/(DD[2, 4]*DD[3, 5]*DD[3, 6]*
   DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*
   DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 ((3 + DD[1, 2]^(-1))*DD[1, 3]*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*
   DD[3, 7]*DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (3*DD[1, 2]*DD[1, 3]*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*
   DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^2*DD[1, 3]*DD[1, 5])/(DD[2, 3]*DD[2, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*
   DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 (DD[1, 2]^3*(1/2 + 2/DD[2, 4] + 1/(2*DD[1, 3]*DD[2, 4]) +
    1/(DD[2, 3]*DD[2, 4]) + 1/(2*DD[3, 4])))/(DD[3, 5]*DD[3, 6]*DD[3, 7]*
   DD[4, 5]*DD[4, 6]*DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7]) +
 DD[1, 2]^4/(10*DD[3, 4]*DD[3, 5]*DD[3, 6]*DD[3, 7]*DD[4, 5]*DD[4, 6]*
   DD[4, 7]*DD[5, 6]*DD[5, 7]*DD[6, 7])


(* The full generating function G70, obtained by summing over S7 permutations: *)
G70 := Plus@@ParallelTable[Product[DD[i,j],{i,7},{j,i+1,7}] G70seed /. d_DD :> (d /. Thread[Range[7] -> perm]), {perm, Permutations[Range[7]]}]


==> anc/Psums.m <==
(***********************************************************************)
(* This file is part of the paper                                      *)
(*                                                                     *)
(* "Higher-Point Correlators in N=4 SYM: Generating Functions"         *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado. *)
(* See https://arxiv.org/abs/2509.14332                                *)
(*                                                                     *)
(* The file contains P-sums PP[{tau1, tau2, b}, {J1, J2, l}].          *)
(* Some of these are displayed in Table 6 in the paper.                *)
(* See Section 9.2 in the paper for more explanation.                  *)
(***********************************************************************)


{PP[{2, 2, 1}, {2, 2, 0}] -> SeriesData[g, 0, {1/36, 0, -2/3, 0, 51/4}, 0, 6,
   1], PP[{2, 2, 1}, {2, 2, 1}] -> SeriesData[g, 0, {1/9, 0, -2, 0, 197/6},
   0, 6, 1], PP[{2, 2, 1}, {2, 2, 2}] -> SeriesData[g, 0,
   {1/36, 0, -1/6, 0, 1/4}, 0, 6, 1], PP[{2, 2, 1}, {2, 4, 0}] ->
  SeriesData[g, 0, {1/420, 0, -1781/26460, 0, 6253873/4445280 + zeta[3]/30},
   0, 6, 1], PP[{2, 2, 1}, {2, 4, 1}] -> SeriesData[g, 0,
   {2/105, 0, -11707/26460, 0, 9195017/1111320 + (4*zeta[3])/15}, 0, 6, 1],
 PP[{2, 2, 1}, {2, 4, 2}] -> SeriesData[g, 0, {1/70, 0, -1651/8820, 0,
    1860631/740880 + zeta[3]/5}, 0, 6, 1], PP[{2, 2, 1}, {4, 2, 0}] ->
  SeriesData[g, 0, {1/420, 0, -1781/26460, 0, 6253873/4445280 + zeta[3]/30},
   0, 6, 1], PP[{2, 2, 1}, {4, 2, 1}] -> SeriesData[g, 0,
   {2/105, 0, -11707/26460, 0, 9195017/1111320 + (4*zeta[3])/15}, 0, 6, 1],
 PP[{2, 2, 1}, {4, 2, 2}] -> SeriesData[g, 0, {1/70, 0, -1651/8820, 0,
    1860631/740880 + zeta[3]/5}, 0, 6, 1], PP[{2, 2, 1}, {4, 4, 0}] ->
  SeriesData[g, 0, {1/4900, 0, -41/6174, 0, 3252149/20744640}, 0, 6, 1],
 PP[{2, 2, 1}, {4, 4, 1}] -> SeriesData[g, 0, {4/1225, 0, -593/6174, 0,
    5555833/2593080}, 0, 6, 1], PP[{2, 2, 1}, {4, 4, 2}] ->
  SeriesData[g, 0, {9/1225, 0, -61/343, 0, 4096333/1152480}, 0, 6, 1],
 PP[{2, 2, 1}, {4, 4, 3}] -> SeriesData[g, 0, {4/1225, 0, -125/3087, 0,
    3473759/7779240}, 0, 6, 1], PP[{2, 2, 1}, {4, 4, 4}] ->
  SeriesData[g, 0, {1/4900, 0, 179/24696, 0, -13954163/62233920}, 0, 6, 1],
 PP[{2, 3, 1}, {2, 2, 0}] -> SeriesData[g, 0, {1/36, 0, -17/36, 0, 7}, 0, 6,
   1], PP[{2, 3, 1}, {2, 2, 1}] -> SeriesData[g, 0, {1/9, 0, -5/3, 0, 24}, 0,
   6, 1], PP[{2, 3, 1}, {2, 2, 2}] -> SeriesData[g, 0,
   {1/36, 0, -2/9, 0, 19/9}, 0, 6, 1], PP[{2, 3, 1}, {2, 3, 0}] ->
  SeriesData[g, 0, {1/315, 0, -251/2940, 0, 415697/246960}, 0, 6, 1],
 PP[{2, 3, 1}, {2, 3, 1}] -> SeriesData[g, 0, {2/105, 0, -571/1470, 0,
    269831/41160}, 0, 6, 1], PP[{2, 3, 1}, {2, 3, 2}] ->
  SeriesData[g, 0, {1/105, 0, -17/147, 0, 7169/5145}, 0, 6, 1],
 PP[{2, 3, 1}, {2, 4, 0}] -> SeriesData[g, 0, {1/324, 0, -121/1944, 0,
    58433/58320 + zeta[3]/45}, 0, 6, 1], PP[{2, 3, 1}, {2, 4, 1}] ->
  SeriesData[g, 0, {2/81, 0, -215/486, 0, 197957/29160 + (8*zeta[3])/45}, 0,
   6, 1], PP[{2, 3, 1}, {2, 4, 2}] -> SeriesData[g, 0,
   {1/54, 0, -73/324, 0, 3556/1215 + (2*zeta[3])/15}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 2, 0}] -> SeriesData[g, 0, {1/420, 0, -2533/52920, 0,
    1776521/2222640}, 0, 6, 1], PP[{2, 3, 1}, {4, 2, 1}] ->
  SeriesData[g, 0, {2/105, 0, -4919/13230, 0, 891568/138915}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 2, 2}] -> SeriesData[g, 0, {1/70, 0, -446/2205, 0,
    93157/30870}, 0, 6, 1], PP[{2, 3, 1}, {4, 3, 0}] ->
  SeriesData[g, 0, {1/3675, 0, -3151/370440, 0, 1945001/10372320}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 3, 1}] -> SeriesData[g, 0, {4/1225, 0, -859/10290, 0,
    117893/72030}, 0, 6, 1], PP[{2, 3, 1}, {4, 3, 2}] ->
  SeriesData[g, 0, {6/1225, 0, -284/3087, 0, 1288619/864360}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 3, 3}] -> SeriesData[g, 0, {4/3675, 0, -1457/92610, 0,
    986359/3889620}, 0, 6, 1], PP[{2, 3, 1}, {4, 4, 0}] ->
  SeriesData[g, 0, {1/3780, 0, -1163/190512, 0, 735977/6667920}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 4, 1}] -> SeriesData[g, 0, {4/945, 0, -11399/119070, 0,
    17499991/10001880}, 0, 6, 1], PP[{2, 3, 1}, {4, 4, 2}] ->
  SeriesData[g, 0, {1/105, 0, -2519/13230, 0, 22064431/6667920}, 0, 6, 1],
 PP[{2, 3, 1}, {4, 4, 3}] -> SeriesData[g, 0, {4/945, 0, -14153/238140, 0,
    191825/222264}, 0, 6, 1], PP[{2, 3, 1}, {4, 4, 4}] ->
  SeriesData[g, 0, {1/3780, 0, 131/47628, 0, -625523/6667920}, 0, 6, 1],
 PP[{2, 4, 1}, {2, 2, 0}] -> SeriesData[g, 0, {1/40, 0, -11/30, 0, 217/40},
   0, 6, 1], PP[{2, 4, 1}, {2, 2, 1}] -> SeriesData[g, 0,
   {1/10, 0, -7/5, 0, 20}, 0, 6, 1], PP[{2, 4, 1}, {2, 2, 2}] ->
  SeriesData[g, 0, {1/40, 0, -13/60, 0, 137/60}, 0, 6, 1],
 PP[{2, 4, 1}, {2, 3, 0}] -> SeriesData[g, 0, {1/192, 0, -43/384, 0,
    733/384}, 0, 6, 1], PP[{2, 4, 1}, {2, 3, 1}] ->
  SeriesData[g, 0, {1/32, 0, -35/64, 0, 543/64}, 0, 6, 1],
 PP[{2, 4, 1}, {2, 3, 2}] -> SeriesData[g, 0, {1/64, 0, -23/128, 0, 141/64},
   0, 6, 1], PP[{2, 4, 1}, {2, 4, 0}] -> SeriesData[g, 0,
   {1/280, 0, -407/6300, 0, 1.06947130405912668900122432503165761742397846054\
547509894109988159549742100767`60.}, 0, 6, 1],
 PP[{2, 4, 1}, {2, 4, 1}] -> SeriesData[g, 0, {1/35, 0, -1969/4200, 0, 7.3106\
844536370346760309586214172821034129917055278219555499630739280005320825`60.}\
, 0, 6, 1], PP[{2, 4, 1}, {2, 4, 2}] -> SeriesData[g, 0,
   {3/140, 0, -1073/4200, 0, 3.4727074539843897636369755798195753341735003929\
0248022327622891920261415567563`60.}, 0, 6, 1],
 PP[{2, 4, 1}, {4, 2, 0}] -> SeriesData[g, 0, {3/1400, 0, -73/1960, 0,
    40819/65856}, 0, 6, 1], PP[{2, 4, 1}, {4, 2, 1}] ->
  SeriesData[g, 0, {3/175, 0, -1843/5880, 0, 5518/1029}, 0, 6, 1],
 PP[{2, 4, 1}, {4, 2, 2}] -> SeriesData[g, 0, {9/700, 0, -1097/5880, 0,
    352777/123480}, 0, 6, 1], PP[{2, 4, 1}, {4, 3, 0}] ->
  SeriesData[g, 0, {1/2240, 0, -3149/282240, 0, 334841/1580544}, 0, 6, 1],
 PP[{2, 4, 1}, {4, 3, 1}] -> SeriesData[g, 0, {3/560, 0, -557/4704, 0,
    4240589/1975680}, 0, 6, 1], PP[{2, 4, 1}, {4, 3, 2}] ->
  SeriesData[g, 0, {9/1120, 0, -6619/47040, 0, 31187/13720}, 0, 6, 1],
 PP[{2, 4, 1}, {4, 3, 3}] -> SeriesData[g, 0, {1/560, 0, -23/882, 0,
    118493/296352}, 0, 6, 1], PP[{2, 4, 1}, {4, 4, 0}] ->
  SeriesData[g, 0, {3/9800, 0, -39073/6174000, 0, 596708779/5186160000}, 0,
   6, 1], PP[{2, 4, 1}, {4, 4, 1}] -> SeriesData[g, 0,
   {6/1225, 0, -52109/514500, 0, 886790411/486202500}, 0, 6, 1],
 PP[{2, 4, 1}, {4, 4, 2}] -> SeriesData[g, 0, {27/2450, 0, -17629/85750, 0,
    4557731231/1296540000}, 0, 6, 1], PP[{2, 4, 1}, {4, 4, 3}] ->
  SeriesData[g, 0, {6/1225, 0, -110827/1543500, 0, 234488491/216090000}, 0,
   6, 1], PP[{2, 4, 1}, {4, 4, 4}] -> SeriesData[g, 0,
   {3/9800, 0, 2227/6174000, 0, -335824619/7779240000}, 0, 6, 1],
 PP[{2, 5, 1}, {2, 2, 0}] -> SeriesData[g, 0, {1/45, 0, -3/10, 0, 133/30}, 0,
   6, 1], PP[{2, 5, 1}, {2, 2, 1}] -> SeriesData[g, 0,
   {4/45, 0, -6/5, 0, 256/15}, 0, 6, 1], PP[{2, 5, 1}, {2, 2, 2}] ->
  SeriesData[g, 0, {1/45, 0, -1/5, 0, 11/5}, 0, 6, 1],
 PP[{2, 5, 1}, {2, 3, 0}] -> SeriesData[g, 0, {2/315, 0, -451/3780, 0,
    37547/19440}, 0, 6, 1], PP[{2, 5, 1}, {2, 3, 1}] ->
  SeriesData[g, 0, {4/105, 0, -11/18, 0, 208427/22680}, 0, 6, 1],
 PP[{2, 5, 1}, {2, 3, 2}] -> SeriesData[g, 0, {2/105, 0, -67/315, 0,
    7463/2835}, 0, 6, 1], PP[{2, 5, 1}, {2, 4, 0}] ->
  SeriesData[g, 0, {13/3300, 0, -218887/3267000, 0, 1.09351750802008935631221\
689449508379602011717260310747820351127914009503282647`60.}, 0, 6, 1],
 PP[{2, 5, 1}, {2, 4, 1}] -> SeriesData[g, 0, {26/825, 0, -401309/816750, 0,
    7.54175041004378800629816368366192534214318409034429661779215512445837887\
295758`60.}, 0, 6, 1], PP[{2, 5, 1}, {2, 4, 2}] ->
  SeriesData[g, 0, {13/550, 0, -150907/544500, 0, 3.7378497680470742462295915\
414424954299315386646360920684864487584034719416787`60.}, 0, 6, 1],
 PP[{2, 5, 1}, {4, 2, 0}] -> SeriesData[g, 0, {1/525, 0, -4037/132300, 0,
    5631233/11113200}, 0, 6, 1], PP[{2, 5, 1}, {4, 2, 1}] ->
  SeriesData[g, 0, {8/525, 0, -17807/66150, 0, 3183064/694575}, 0, 6, 1],
 PP[{2, 5, 1}, {4, 2, 2}] -> SeriesData[g, 0, {2/175, 0, -3701/22050, 0,
    1204943/463050}, 0, 6, 1], PP[{2, 5, 1}, {4, 3, 0}] ->
  SeriesData[g, 0, {2/3675, 0, -22021/1852200, 0, 1233887/5762400}, 0, 6, 1],
 PP[{2, 5, 1}, {4, 3, 1}] -> SeriesData[g, 0, {8/1225, 0, -6841/51450, 0,
    11382779/4862025}, 0, 6, 1], PP[{2, 5, 1}, {4, 3, 2}] ->
  SeriesData[g, 0, {12/1225, 0, -12748/77175, 0, 20730677/7779240}, 0, 6, 1],
 PP[{2, 5, 1}, {4, 3, 3}] -> SeriesData[g, 0, {8/3675, 0, -14783/463050, 0,
    1894649/3889620}, 0, 6, 1], PP[{2, 5, 1}, {4, 4, 0}] ->
  SeriesData[g, 0, {13/38500, 0, -3502273/533610000, 0,
    825009469/7003631250}, 0, 6, 1], PP[{2, 5, 1}, {4, 4, 1}] ->
  SeriesData[g, 0, {52/9625, 0, -3540388/33350625, 0, 6593162062/3501815625},
   0, 6, 1], PP[{2, 5, 1}, {4, 4, 2}] -> SeriesData[g, 0,
   {117/9625, 0, -3227383/14822500, 0, 17175432251/4669087500}, 0, 6, 1],
 PP[{2, 5, 1}, {4, 4, 3}] -> SeriesData[g, 0, {52/9625, 0, -2683763/33350625,
    0, 103696744163/84043575000}, 0, 6, 1], PP[{2, 5, 1}, {4, 4, 4}] ->
  SeriesData[g, 0, {13/38500, 0, -38303/33350625, 0,
    -2022923219/168087150000}, 0, 6, 1], PP[{3, 3, 1}, {2, 2, 0}] ->
  SeriesData[g, 0, {1/36, 0, -1/3, 0, 11/3}, 0, 6, 1],
 PP[{3, 3, 1}, {2, 2, 1}] -> SeriesData[g, 0, {1/9, 0, -4/3, 0, 140/9}, 0, 6,
   1], PP[{3, 3, 1}, {2, 2, 2}] -> SeriesData[g, 0, {1/36, 0, -2/9, 0, 20/9},
   0, 6, 1], PP[{3, 3, 1}, {2, 3, 0}] -> SeriesData[g, 0,
   {1/315, 0, -1601/26460, 0, 673609/740880}, 0, 6, 1],
 PP[{3, 3, 1}, {2, 3, 1}] -> SeriesData[g, 0, {2/105, 0, -1447/4410, 0,
    609097/123480}, 0, 6, 1], PP[{3, 3, 1}, {2, 3, 2}] ->
  SeriesData[g, 0, {1/105, 0, -109/882, 0, 201547/123480}, 0, 6, 1],
 PP[{3, 3, 1}, {2, 4, 0}] -> SeriesData[g, 0, {1/324, 0, -43/972, 0,
    6407/11664}, 0, 6, 1], PP[{3, 3, 1}, {2, 4, 1}] ->
  SeriesData[g, 0, {2/81, 0, -89/243, 0, 14353/2916}, 0, 6, 1],
 PP[{3, 3, 1}, {2, 4, 2}] -> SeriesData[g, 0, {1/54, 0, -2/9, 0, 226/81}, 0,
   6, 1], PP[{3, 3, 1}, {3, 2, 0}] -> SeriesData[g, 0,
   {1/315, 0, -1601/26460, 0, 673609/740880}, 0, 6, 1],
 PP[{3, 3, 1}, {3, 2, 1}] -> SeriesData[g, 0, {2/105, 0, -1447/4410, 0,
    609097/123480}, 0, 6, 1], PP[{3, 3, 1}, {3, 2, 2}] ->
  SeriesData[g, 0, {1/105, 0, -109/882, 0, 201547/123480}, 0, 6, 1],
 PP[{3, 3, 1}, {3, 3, 0}] -> SeriesData[g, 0, {4/11025, 0, -67/6174, 0,
    48337/216090}, 0, 6, 1], PP[{3, 3, 1}, {3, 3, 1}] ->
  SeriesData[g, 0, {4/1225, 0, -2287/30870, 0, 276973/216090}, 0, 6, 1],
 PP[{3, 3, 1}, {3, 3, 2}] -> SeriesData[g, 0, {4/1225, 0, -571/10290, 0,
    9626/12005}, 0, 6, 1], PP[{3, 3, 1}, {3, 3, 3}] ->
  SeriesData[g, 0, {4/11025, 0, -17/3430, 0, 2777/36015}, 0, 6, 1],
 PP[{3, 3, 1}, {3, 4, 0}] -> SeriesData[g, 0, {1/2835, 0, -3727/476280, 0,
    1299251/10001880}, 0, 6, 1], PP[{3, 3, 1}, {3, 4, 1}] ->
  SeriesData[g, 0, {4/945, 0, -667/7938, 0, 2238989/1666980}, 0, 6, 1],
 PP[{3, 3, 1}, {3, 4, 2}] -> SeriesData[g, 0, {2/315, 0, -8297/79380, 0,
    10239169/6667920}, 0, 6, 1], PP[{3, 3, 1}, {3, 4, 3}] ->
  SeriesData[g, 0, {4/2835, 0, -485/23814, 0, 3019451/10001880}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 2, 0}] -> SeriesData[g, 0, {1/324, 0, -43/972, 0,
    6407/11664}, 0, 6, 1], PP[{3, 3, 1}, {4, 2, 1}] ->
  SeriesData[g, 0, {2/81, 0, -89/243, 0, 14353/2916}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 2, 2}] -> SeriesData[g, 0, {1/54, 0, -2/9, 0, 226/81}, 0,
   6, 1], PP[{3, 3, 1}, {4, 3, 0}] -> SeriesData[g, 0,
   {1/2835, 0, -3727/476280, 0, 1299251/10001880}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 3, 1}] -> SeriesData[g, 0, {4/945, 0, -667/7938, 0,
    2238989/1666980}, 0, 6, 1], PP[{3, 3, 1}, {4, 3, 2}] ->
  SeriesData[g, 0, {2/315, 0, -8297/79380, 0, 10239169/6667920}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 3, 3}] -> SeriesData[g, 0, {4/2835, 0, -485/23814, 0,
    3019451/10001880}, 0, 6, 1], PP[{3, 3, 1}, {4, 4, 0}] ->
  SeriesData[g, 0, {1/2916, 0, -49/8748, 0, 877/11664}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 4, 1}] -> SeriesData[g, 0, {4/729, 0, -208/2187, 0,
    3019/2187}, 0, 6, 1], PP[{3, 3, 1}, {4, 4, 2}] ->
  SeriesData[g, 0, {1/81, 0, -49/243, 0, 709/243}, 0, 6, 1],
 PP[{3, 3, 1}, {4, 4, 3}] -> SeriesData[g, 0, {4/729, 0, -163/2187, 0,
    8929/8748}, 0, 6, 1], PP[{3, 3, 1}, {4, 4, 4}] ->
  SeriesData[g, 0, {1/2916, 0, -1/2187, 0, -43/2916}, 0, 6, 1],
 PP[{3, 3, 2}, {2, 2, 0}] -> SeriesData[g, 0, {1/36, 0, -5/9, 0,
    230/27 + (4*zeta[3])/9}, 0, 6, 1], PP[{3, 3, 2}, {2, 2, 1}] ->
  SeriesData[g, 0, {1/18, 0, -4/9, 0, 86/27 - (8*zeta[3])/9}, 0, 6, 1],
 PP[{3, 3, 2}, {2, 2, 2}] -> SeriesData[g, 0, {1/12, 0, -2/3, 0,
    173/27 + (4*zeta[3])/9}, 0, 6, 1], PP[{3, 3, 2}, {3, 2, 0}] ->
  SeriesData[g, 0, {1/315, 0, -2203/26460, 0, 237535/148176 + zeta[3]/35}, 0,
   6, 1], PP[{3, 3, 2}, {3, 2, 1}] -> SeriesData[g, 0,
   {1/105, 0, -514/2205, 0, 7117/1715 + (29*zeta[3])/105}, 0, 6, 1],
 PP[{3, 3, 2}, {3, 2, 2}] -> SeriesData[g, 0, {-1/35, 0, 2027/4410, 0,
    -866497/123480 - (67*zeta[3])/105}, 0, 6, 1],
 PP[{3, 3, 2}, {4, 2, 0}] -> SeriesData[g, 0, {1/324, 0, -25/324, 0,
    26933/19440 + zeta[3]/15}, 0, 6, 1], PP[{3, 3, 2}, {4, 2, 1}] ->
  SeriesData[g, 0, {1/81, 0, -5/27, 0, 10931/4860 + (4*zeta[3])/45}, 0, 6,
   1], PP[{3, 3, 2}, {4, 2, 2}] -> SeriesData[g, 0,
   {1/54, 0, -16/81, 0, 11287/4860 + (34*zeta[3])/135}, 0, 6, 1],
 PP[{3, 4, 1}, {2, 2, 0}] -> SeriesData[g, 0, {1/40, 0, -31/120, 0, 341/120},
   0, 6, 1], PP[{3, 4, 1}, {2, 2, 1}] -> SeriesData[g, 0,
   {1/10, 0, -11/10, 0, 379/30}, 0, 6, 1], PP[{3, 4, 1}, {2, 2, 2}] ->
  SeriesData[g, 0, {1/40, 0, -1/5, 0, 2}, 0, 6, 1],
 PP[{3, 4, 1}, {2, 3, 0}] -> SeriesData[g, 0, {1/192, 0, -91/1152, 0,
    293/288}, 0, 6, 1], PP[{3, 4, 1}, {2, 3, 1}] ->
  SeriesData[g, 0, {1/32, 0, -29/64, 0, 145/24}, 0, 6, 1],
 PP[{3, 4, 1}, {2, 3, 2}] -> SeriesData[g, 0, {1/64, 0, -23/128, 0, 211/96},
   0, 6, 1], PP[{3, 4, 1}, {2, 4, 0}] -> SeriesData[g, 0,
   {1/280, 0, -1153/25200, 0, 1108777/1944000}, 0, 6, 1],
 PP[{3, 4, 1}, {2, 4, 1}] -> SeriesData[g, 0, {1/35, 0, -2431/6300, 0,
    17384603/3402000}, 0, 6, 1], PP[{3, 4, 1}, {2, 4, 2}] ->
  SeriesData[g, 0, {3/140, 0, -257/1050, 0, 3451657/1134000}, 0, 6, 1],
 PP[{3, 4, 1}, {3, 2, 0}] -> SeriesData[g, 0, {1/350, 0, -829/17640, 0,
    69301/98784}, 0, 6, 1], PP[{3, 4, 1}, {3, 2, 1}] ->
  SeriesData[g, 0, {3/175, 0, -163/588, 0, 340079/82320}, 0, 6, 1],
 PP[{3, 4, 1}, {3, 2, 2}] -> SeriesData[g, 0, {3/350, 0, -167/1470, 0,
    12665/8232}, 0, 6, 1], PP[{3, 4, 1}, {3, 3, 0}] ->
  SeriesData[g, 0, {1/1680, 0, -223/15680, 0, 109217/439040}, 0, 6, 1],
 PP[{3, 4, 1}, {3, 3, 1}] -> SeriesData[g, 0, {3/560, 0, -4943/47040, 0,
    734033/439040}, 0, 6, 1], PP[{3, 4, 1}, {3, 3, 2}] ->
  SeriesData[g, 0, {3/560, 0, -83/980, 0, 265233/219520}, 0, 6, 1],
 PP[{3, 4, 1}, {3, 3, 3}] -> SeriesData[g, 0, {1/1680, 0, -191/23520, 0,
    3169/27440}, 0, 6, 1], PP[{3, 4, 1}, {3, 4, 0}] ->
  SeriesData[g, 0, {1/2450, 0, -150257/18522000, 0, 1576534727/11668860000},
   0, 6, 1], PP[{3, 4, 1}, {3, 4, 1}] -> SeriesData[g, 0,
   {6/1225, 0, -137867/1543500, 0, 1368707737/972405000}, 0, 6, 1],
 PP[{3, 4, 1}, {3, 4, 2}] -> SeriesData[g, 0, {9/1225, 0, -59711/514500, 0,
    1649800163/972405000}, 0, 6, 1], PP[{3, 4, 1}, {3, 4, 3}] ->
  SeriesData[g, 0, {2/1225, 0, -36389/1543500, 0, 1009404737/2917215000}, 0,
   6, 1], PP[{3, 4, 1}, {4, 2, 0}] -> SeriesData[g, 0,
   {1/360, 0, -223/6480, 0, 16609/38880}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 2, 1}] -> SeriesData[g, 0, {1/45, 0, -497/1620, 0,
    79279/19440}, 0, 6, 1], PP[{3, 4, 1}, {4, 2, 2}] ->
  SeriesData[g, 0, {1/60, 0, -43/216, 0, 4061/1620}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 3, 0}] -> SeriesData[g, 0, {1/1728, 0, -53/5184, 0,
    9031/62208}, 0, 6, 1], PP[{3, 4, 1}, {4, 3, 1}] ->
  SeriesData[g, 0, {1/144, 0, -17/144, 0, 2957/1728}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 3, 2}] -> SeriesData[g, 0, {1/96, 0, -67/432, 0,
    22339/10368}, 0, 6, 1], PP[{3, 4, 1}, {4, 3, 3}] ->
  SeriesData[g, 0, {1/432, 0, -41/1296, 0, 3383/7776}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 4, 0}] -> SeriesData[g, 0, {1/2520, 0, -7873/1360800, 0,
    19178783/244944000}, 0, 6, 1], PP[{3, 4, 1}, {4, 4, 1}] ->
  SeriesData[g, 0, {2/315, 0, -17081/170100, 0, 44008051/30618000}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 4, 2}] -> SeriesData[g, 0, {1/70, 0, -587/2700, 0,
    10519339/3402000}, 0, 6, 1], PP[{3, 4, 1}, {4, 4, 3}] ->
  SeriesData[g, 0, {2/315, 0, -9749/113400, 0, 72051887/61236000}, 0, 6, 1],
 PP[{3, 4, 1}, {4, 4, 4}] -> SeriesData[g, 0, {1/2520, 0, -37/16200, 0,
    960467/61236000}, 0, 6, 1], PP[{3, 4, 2}, {2, 2, 0}] ->
  SeriesData[g, 0, {7/120, 0, -53/60, 0,
    11.3062411899420869840221349427260388858105509863357218494864`40.}, 0, 6,
   1], PP[{3, 4, 2}, {2, 2, 1}] -> SeriesData[g, 0,
   {7/60, 0, -1, 0,
    7.9875176201158260319557301145479222283788980273285563010274`40.}, 0, 6,
   1], PP[{3, 4, 2}, {2, 2, 2}] -> SeriesData[g, 0,
   {3/40, 0, -13/30, 0,
    3.7062411899420869840221349427260388858105509863357218494863`40.}, 0, 6,
   1], PP[{3, 4, 2}, {3, 2, 0}] -> SeriesData[g, 0,
   {1/150, 0, -17/126, 0,
    2.1633029093428324535237263019613508619418620696519494650554`40.}, 0, 6,
   1], PP[{3, 4, 2}, {3, 2, 1}] -> SeriesData[g, 0,
   {1/50, 0, -23/60, 0,
    6.0859508706567387210704612282768447613770468357527904122929`40.}, 0, 6,
   1], PP[{3, 4, 2}, {3, 2, 2}] -> SeriesData[g, 0,
   {-3/175, 0, 149/588, 0,
    -3.8597453575829854927023831894542630026515943605391746036197`40.}, 0, 6,
   1], PP[{3, 4, 2}, {4, 2, 0}] -> SeriesData[g, 0,
   {7/1080, 0, -10/81, 0,
    1.8644181369426411898813110537949046500005387900355501809122`40.}, 0, 6,
   1], PP[{3, 4, 2}, {4, 2, 1}] -> SeriesData[g, 0,
   {7/270, 0, -581/1620, 0,
    4.4267192816702731757929334479657462555544779754844551937311`40.}, 0, 6,
   1], PP[{3, 4, 2}, {4, 2, 2}] -> SeriesData[g, 0,
   {1/45, 0, -5/24, 0,
    2.2688420052553983915274015887743285183132959916816407158917`40.}, 0, 6,
   1], PP[{3, 5, 1}, {2, 2, 0}] -> SeriesData[g, 0,
   {1/45, 0, -19/90, 0, 209/90}, 0, 6, 1], PP[{3, 5, 1}, {2, 2, 1}] ->
  SeriesData[g, 0, {4/45, 0, -14/15, 0, 478/45}, 0, 6, 1],
 PP[{3, 5, 1}, {2, 2, 2}] -> SeriesData[g, 0, {1/45, 0, -8/45, 0, 16/9}, 0,
   6, 1], PP[{3, 5, 1}, {2, 3, 0}] -> SeriesData[g, 0,
   {2/315, 0, -317/3780, 0, 139031/136080}, 0, 6, 1],
 PP[{3, 5, 1}, {2, 3, 1}] -> SeriesData[g, 0, {4/105, 0, -1/2, 0,
    144247/22680}, 0, 6, 1], PP[{3, 5, 1}, {2, 3, 2}] ->
  SeriesData[g, 0, {2/105, 0, -43/210, 0, 7859/3240}, 0, 6, 1],
 PP[{3, 5, 1}, {2, 4, 0}] -> SeriesData[g, 0, {13/3300, 0, -38593/816750, 0,
    18973591/32670000}, 0, 6, 1], PP[{3, 5, 1}, {2, 4, 1}] ->
  SeriesData[g, 0, {26/825, 0, -164437/408375, 0, 14253559/2722500}, 0, 6,
   1], PP[{3, 5, 1}, {2, 4, 2}] -> SeriesData[g, 0,
   {13/550, 0, -71191/272250, 0, 1192997/371250}, 0, 6, 1],
 PP[{3, 5, 1}, {3, 2, 0}] -> SeriesData[g, 0, {4/1575, 0, -424/11025, 0,
    88243/154350}, 0, 6, 1], PP[{3, 5, 1}, {3, 2, 1}] ->
  SeriesData[g, 0, {8/525, 0, -292/1225, 0, 181883/51450}, 0, 6, 1],
 PP[{3, 5, 1}, {3, 2, 2}] -> SeriesData[g, 0, {4/525, 0, -5/49, 0,
    47967/34300}, 0, 6, 1], PP[{3, 5, 1}, {3, 3, 0}] ->
  SeriesData[g, 0, {8/11025, 0, -7013/463050, 0, 14547263/58344300}, 0, 6,
   1], PP[{3, 5, 1}, {3, 3, 1}] -> SeriesData[g, 0,
   {8/1225, 0, -18211/154350, 0, 35373193/19448100}, 0, 6, 1],
 PP[{3, 5, 1}, {3, 3, 2}] -> SeriesData[g, 0, {8/1225, 0, -1703/17150, 0,
    507821/360150}, 0, 6, 1], PP[{3, 5, 1}, {3, 3, 3}] ->
  SeriesData[g, 0, {8/11025, 0, -4577/463050, 0, 2010581/14586075}, 0, 6, 1],
 PP[{3, 5, 1}, {3, 4, 0}] -> SeriesData[g, 0,
   {13/28875, 0, -6732791/800415000, 0, 2897355871/21010893750}, 0, 6, 1],
 PP[{3, 5, 1}, {3, 4, 1}] -> SeriesData[g, 0, {52/9625, 0, -2086157/22233750,
    0, 617793601/424462500}, 0, 6, 1], PP[{3, 5, 1}, {3, 4, 2}] ->
  SeriesData[g, 0, {78/9625, 0, -16639433/133402500, 0,
    101497193143/56029050000}, 0, 6, 1], PP[{3, 5, 1}, {3, 4, 3}] ->
  SeriesData[g, 0, {52/28875, 0, -5176621/200103750, 0,
    10534462097/28014525000}, 0, 6, 1], PP[{3, 5, 1}, {4, 2, 0}] ->
  SeriesData[g, 0, {1/405, 0, -137/4860, 0, 5101/14580}, 0, 6, 1],
 PP[{3, 5, 1}, {4, 2, 1}] -> SeriesData[g, 0, {8/405, 0, -319/1215, 0,
    50573/14580}, 0, 6, 1], PP[{3, 5, 1}, {4, 2, 2}] ->
  SeriesData[g, 0, {2/135, 0, -143/810, 0, 541/243}, 0, 6, 1],
 PP[{3, 5, 1}, {4, 3, 0}] -> SeriesData[g, 0, {2/2835, 0, -739/68040, 0,
    89353/612360}, 0, 6, 1], PP[{3, 5, 1}, {4, 3, 1}] ->
  SeriesData[g, 0, {8/945, 0, -83/630, 0, 187813/102060}, 0, 6, 1],
 PP[{3, 5, 1}, {4, 3, 2}] -> SeriesData[g, 0, {4/315, 0, -2029/11340, 0,
    992381/408240}, 0, 6, 1], PP[{3, 5, 1}, {4, 3, 3}] ->
  SeriesData[g, 0, {8/2835, 0, -91/2430, 0, 307399/612360}, 0, 6, 1],
 PP[{3, 5, 1}, {4, 4, 0}] -> SeriesData[g, 0, {13/29700, 0, -21964/3675375,
    0, 3913301/49005000}, 0, 6, 1], PP[{3, 5, 1}, {4, 4, 1}] ->
  SeriesData[g, 0, {52/7425, 0, -385909/3675375, 0, 108670349/73507500}, 0,
   6, 1], PP[{3, 5, 1}, {4, 4, 2}] -> SeriesData[g, 0,
   {13/825, 0, -187757/816750, 0, 157866211/49005000}, 0, 6, 1],
 PP[{3, 5, 1}, {4, 4, 3}] -> SeriesData[g, 0, {52/7425, 0, -692233/7350750,
    0, 565390789/441045000}, 0, 6, 1], PP[{3, 5, 1}, {4, 4, 4}] ->
  SeriesData[g, 0, {13/29700, 0, -50951/14701500, 0, 7644107/220522500}, 0,
   6, 1], PP[{3, 5, 2}, {2, 2, 0}] -> SeriesData[g, 0,
   {1/15, 0, -4/5, 0, 769/90 + (4*zeta[3])/15}, 0, 6, 1],
 PP[{3, 5, 2}, {2, 2, 1}] -> SeriesData[g, 0, {2/15, 0, -16/15, 0,
    422/45 - (8*zeta[3])/15}, 0, 6, 1], PP[{3, 5, 2}, {2, 2, 2}] ->
  SeriesData[g, 0, {1/15, 0, -2/5, 0, 164/45 + (4*zeta[3])/15}, 0, 6, 1],
 PP[{3, 5, 2}, {3, 2, 0}] -> SeriesData[g, 0, {4/525, 0, -2803/22050, 0,
    46273/24696 - (4*zeta[3])/175}, 0, 6, 1], PP[{3, 5, 2}, {3, 2, 1}] ->
  SeriesData[g, 0, {4/175, 0, -1433/3675, 0, 201609/34300 + (8*zeta[3])/175},
   0, 6, 1], PP[{3, 5, 2}, {3, 2, 2}] -> SeriesData[g, 0,
   {-2/175, 0, 622/3675, 0, -135203/51450 - (4*zeta[3])/175}, 0, 6, 1],
 PP[{3, 5, 2}, {4, 2, 0}] -> SeriesData[g, 0, {1/135, 0, -46/405, 0,
    72467/48600 + (4*zeta[3])/225}, 0, 6, 1], PP[{3, 5, 2}, {4, 2, 1}] ->
  SeriesData[g, 0, {4/135, 0, -151/405, 0, 27442/6075 - (8*zeta[3])/225}, 0,
   6, 1], PP[{3, 5, 2}, {4, 2, 2}] -> SeriesData[g, 0,
   {1/45, 0, -59/270, 0, 5188/2025 + (4*zeta[3])/225}, 0, 6, 1],
 PP[{4, 4, 1}, {2, 2, 0}] -> SeriesData[g, 0, {9/400, 0, -1/5, 0, 11/5}, 0,
   6, 1], PP[{4, 4, 1}, {2, 2, 1}] -> SeriesData[g, 0,
   {9/100, 0, -9/10, 0, 51/5}, 0, 6, 1], PP[{4, 4, 1}, {2, 2, 2}] ->
  SeriesData[g, 0, {9/400, 0, -7/40, 0, 7/4}, 0, 6, 1],
 PP[{4, 4, 1}, {2, 3, 0}] -> SeriesData[g, 0, {3/640, 0, -47/768, 0,
    3023/3840}, 0, 6, 1], PP[{4, 4, 1}, {2, 3, 1}] ->
  SeriesData[g, 0, {9/320, 0, -243/640, 0, 3209/640}, 0, 6, 1],
 PP[{4, 4, 1}, {2, 3, 2}] -> SeriesData[g, 0, {9/640, 0, -207/1280, 0,
    1277/640}, 0, 6, 1], PP[{4, 4, 1}, {2, 4, 0}] ->
  SeriesData[g, 0, {9/2800, 0, -373/10500, 0, 956927/2160000}, 0, 6, 1],
 PP[{4, 4, 1}, {2, 4, 1}] -> SeriesData[g, 0, {9/350, 0, -13541/42000, 0,
    31979611/7560000}, 0, 6, 1], PP[{4, 4, 1}, {2, 4, 2}] ->
  SeriesData[g, 0, {27/1400, 0, -3039/14000, 0, 5122933/1890000}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 2, 0}] -> SeriesData[g, 0, {3/640, 0, -47/768, 0,
    3023/3840}, 0, 6, 1], PP[{4, 4, 1}, {3, 2, 1}] ->
  SeriesData[g, 0, {9/320, 0, -243/640, 0, 3209/640}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 2, 2}] -> SeriesData[g, 0, {9/640, 0, -207/1280, 0,
    1277/640}, 0, 6, 1], PP[{4, 4, 1}, {3, 3, 0}] ->
  SeriesData[g, 0, {1/1024, 0, -19/1024, 0, 1133/4096}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 3, 1}] -> SeriesData[g, 0, {9/1024, 0, -151/1024, 0,
    8717/4096}, 0, 6, 1], PP[{4, 4, 1}, {3, 3, 2}] ->
  SeriesData[g, 0, {9/1024, 0, -129/1024, 0, 6993/4096}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 3, 3}] -> SeriesData[g, 0, {1/1024, 0, -13/1024, 0,
    689/4096}, 0, 6, 1], PP[{4, 4, 1}, {3, 4, 0}] ->
  SeriesData[g, 0, {3/4480, 0, -4259/403200, 0, 10945789/72576000}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 4, 1}] -> SeriesData[g, 0, {9/1120, 0, -4199/33600, 0,
    1200881/672000}, 0, 6, 1], PP[{4, 4, 1}, {3, 4, 2}] ->
  SeriesData[g, 0, {27/2240, 0, -3819/22400, 0, 28360747/12096000}, 0, 6, 1],
 PP[{4, 4, 1}, {3, 4, 3}] -> SeriesData[g, 0, {3/1120, 0, -151/4200, 0,
    2220751/4536000}, 0, 6, 1], PP[{4, 4, 1}, {4, 2, 0}] ->
  SeriesData[g, 0, {9/2800, 0, -373/10500, 0, 956927/2160000}, 0, 6, 1],
 PP[{4, 4, 1}, {4, 2, 1}] -> SeriesData[g, 0, {9/350, 0, -13541/42000, 0,
    31979611/7560000}, 0, 6, 1], PP[{4, 4, 1}, {4, 2, 2}] ->
  SeriesData[g, 0, {27/1400, 0, -3039/14000, 0, 5122933/1890000}, 0, 6, 1],
 PP[{4, 4, 1}, {4, 3, 0}] -> SeriesData[g, 0, {3/4480, 0, -4259/403200, 0,
    10945789/72576000}, 0, 6, 1], PP[{4, 4, 1}, {4, 3, 1}] ->
  SeriesData[g, 0, {9/1120, 0, -4199/33600, 0, 1200881/672000}, 0, 6, 1],
 PP[{4, 4, 1}, {4, 3, 2}] -> SeriesData[g, 0, {27/2240, 0, -3819/22400, 0,
    28360747/12096000}, 0, 6, 1], PP[{4, 4, 1}, {4, 3, 3}] ->
  SeriesData[g, 0, {3/1120, 0, -151/4200, 0, 2220751/4536000}, 0, 6, 1],
 PP[{4, 4, 2}, {2, 2, 0}] -> SeriesData[g, 0, {49/400, 0, -7/5, 0, 531/40},
   0, 6, 1], PP[{4, 4, 2}, {2, 2, 1}] -> SeriesData[g, 0,
   {49/200, 0, -2, 0, 319/20}, 0, 6, 1], PP[{4, 4, 2}, {2, 2, 2}] ->
  SeriesData[g, 0, {33/400, 0, -3/10, 0, 17/20}, 0, 6, 1],
 PP[{4, 4, 2}, {4, 2, 0}] -> SeriesData[g, 0, {1/45, 0, -3841/11340, 0,
    2218121/544320}, 0, 6, 1], PP[{4, 4, 2}, {4, 2, 1}] ->
  SeriesData[g, 0, {4/45, 0, -49513/45360, 0, 803323/68040}, 0, 6, 1],
 PP[{4, 4, 2}, {4, 2, 2}] -> SeriesData[g, 0, {37/720, 0, -16243/45360, 0,
    637349/272160}, 0, 6, 1], PP[{4, 5, 1}, {2, 2, 0}] ->
  SeriesData[g, 0, {1/50, 0, -49/300, 0, 539/300}, 0, 6, 1],
 PP[{4, 5, 1}, {2, 2, 1}] -> SeriesData[g, 0, {2/25, 0, -19/25, 0, 641/75},
   0, 6, 1], PP[{4, 5, 1}, {2, 2, 2}] -> SeriesData[g, 0,
   {1/50, 0, -23/150, 0, 23/15}, 0, 6, 1], PP[{4, 5, 1}, {2, 3, 0}] ->
  SeriesData[g, 0, {1/175, 0, -817/12600, 0, 119617/151200}, 0, 6, 1],
 PP[{4, 5, 1}, {2, 3, 1}] -> SeriesData[g, 0, {6/175, 0, -5/12, 0,
    79393/15120}, 0, 6, 1], PP[{4, 5, 1}, {2, 3, 2}] ->
  SeriesData[g, 0, {3/175, 0, -191/1050, 0, 11681/5400}, 0, 6, 1],
 PP[{4, 5, 1}, {2, 4, 0}] -> SeriesData[g, 0, {39/11000, 0, -44289/1210000,
    0, 49096213/108900000}, 0, 6, 1], PP[{4, 5, 1}, {2, 4, 1}] ->
  SeriesData[g, 0, {39/1375, 0, -304729/907500, 0, 235749587/54450000}, 0, 6,
   1], PP[{4, 5, 1}, {2, 4, 2}] -> SeriesData[g, 0,
   {117/5500, 0, -418621/1815000, 0, 19361993/6806250}, 0, 6, 1],
 PP[{4, 5, 1}, {3, 2, 0}] -> SeriesData[g, 0, {1/240, 0, -1/20, 0, 617/960},
   0, 6, 1], PP[{4, 5, 1}, {3, 2, 1}] -> SeriesData[g, 0,
   {1/40, 0, -13/40, 0, 683/160}, 0, 6, 1], PP[{4, 5, 1}, {3, 2, 2}] ->
  SeriesData[g, 0, {1/80, 0, -23/160, 0, 57/32}, 0, 6, 1],
 PP[{4, 5, 1}, {3, 3, 0}] -> SeriesData[g, 0, {1/840, 0, -397/20160, 0,
    201167/725760}, 0, 6, 1], PP[{4, 5, 1}, {3, 3, 1}] ->
  SeriesData[g, 0, {3/280, 0, -221/1344, 0, 110689/48384}, 0, 6, 1],
 PP[{4, 5, 1}, {3, 3, 2}] -> SeriesData[g, 0, {3/280, 0, -163/1120, 0,
    15595/8064}, 0, 6, 1], PP[{4, 5, 1}, {3, 3, 3}] ->
  SeriesData[g, 0, {1/840, 0, -19/1260, 0, 8867/45360}, 0, 6, 1],
 PP[{4, 5, 1}, {3, 4, 0}] -> SeriesData[g, 0, {13/17600, 0, -23779/2178000,
    0, 80317043/522720000}, 0, 6, 1], PP[{4, 5, 1}, {3, 4, 1}] ->
  SeriesData[g, 0, {39/4400, 0, -47503/363000, 0, 80186443/43560000}, 0, 6,
   1], PP[{4, 5, 1}, {3, 4, 2}] -> SeriesData[g, 0,
   {117/8800, 0, -264503/1452000, 0, 215884579/87120000}, 0, 6, 1],
 PP[{4, 5, 1}, {3, 4, 3}] -> SeriesData[g, 0, {13/4400, 0, -42553/1089000, 0,
    2868307/5445000}, 0, 6, 1], PP[{4, 5, 1}, {4, 2, 0}] ->
  SeriesData[g, 0, {1/350, 0, -1831/63000, 0, 440501/1215000}, 0, 6, 1],
 PP[{4, 5, 1}, {4, 2, 1}] -> SeriesData[g, 0, {4/175, 0, -2893/10500, 0,
    61169627/17010000}, 0, 6, 1], PP[{4, 5, 1}, {4, 2, 2}] ->
  SeriesData[g, 0, {3/175, 0, -2011/10500, 0, 6794209/2835000}, 0, 6, 1],
 PP[{4, 5, 1}, {4, 3, 0}] -> SeriesData[g, 0, {1/1225, 0, -4231/378000, 0,
    5152213/34020000}, 0, 6, 1], PP[{4, 5, 1}, {4, 3, 1}] ->
  SeriesData[g, 0, {12/1225, 0, -4381/31500, 0, 5438063/2835000}, 0, 6, 1],
 PP[{4, 5, 1}, {4, 3, 2}] -> SeriesData[g, 0, {18/1225, 0, -2053/10500, 0,
    1862083/708750}, 0, 6, 1], PP[{4, 5, 1}, {4, 3, 3}] ->
  SeriesData[g, 0, {4/1225, 0, -1327/31500, 0, 4757713/8505000}, 0, 6, 1],
 PP[{4, 5, 2}, {2, 2, 0}] -> SeriesData[g, 0, {7/50, 0, -63/50, 0, 991/100},
   0, 6, 1], PP[{4, 5, 2}, {2, 2, 1}] -> SeriesData[g, 0,
   {7/25, 0, -2, 0, 707/50}, 0, 6, 1], PP[{4, 5, 2}, {2, 2, 2}] ->
  SeriesData[g, 0, {2/25, 0, -8/25, 0, 9/5}, 0, 6, 1],
 PP[{4, 5, 2}, {4, 2, 0}] -> SeriesData[g, 0, {8/315, 0, -7099/22680, 0,
    445033/136080}, 0, 6, 1], PP[{4, 5, 2}, {4, 2, 1}] ->
  SeriesData[g, 0, {32/315, 0, -12641/11340, 0, 768191/68040}, 0, 6, 1],
 PP[{4, 5, 2}, {4, 2, 2}] -> SeriesData[g, 0, {71/1260, 0, -979/2268, 0,
    118829/34020}, 0, 6, 1], PP[{5, 5, 2}, {2, 2, 0}] ->
  SeriesData[g, 0, {4/25, 0, -28/25, 0, 7}, 0, 6, 1],
 PP[{5, 5, 2}, {2, 2, 1}] -> SeriesData[g, 0, {8/25, 0, -48/25, 0, 278/25},
   0, 6, 1], PP[{5, 5, 2}, {2, 2, 2}] -> SeriesData[g, 0,
   {2/25, 0, -8/25, 0, 53/25}, 0, 6, 1], PP[{5, 5, 2}, {3, 2, 0}] ->
  SeriesData[g, 0, {4/315, 0, -2654/14175, 0, 2342101/1020600}, 0, 6, 1],
 PP[{5, 5, 2}, {3, 2, 1}] -> SeriesData[g, 0, {4/105, 0, -2078/4725, 0,
    857639/170100}, 0, 6, 1], PP[{5, 5, 2}, {3, 2, 2}] ->
  SeriesData[g, 0, {34/1575, 0, -274/2025, 0, 22319/25515}, 0, 6, 1],
 PP[{5, 5, 2}, {4, 2, 0}] -> SeriesData[g, 0, {9/275, 0, -8308/27225, 0,
    2992313/1197900}, 0, 6, 1], PP[{5, 5, 2}, {4, 2, 1}] ->
  SeriesData[g, 0, {36/275, 0, -30493/27225, 0, 10750309/1197900}, 0, 6, 1],
 PP[{5, 5, 2}, {4, 2, 2}] -> SeriesData[g, 0, {4/55, 0, -170/363, 0,
    1939769/598950}, 0, 6, 1]}


==> anc/checks.m <==
(***********************************************************************)
(* This file is part of the paper                                      *)
(*                                                                     *)
(* "Higher-Point Correlators in N=4 SYM: Generating Functions"         *)
(* by Till Bargheer, Albert Bekov, Carlos Bercini, and Frank Coronado. *)
(* See https://arxiv.org/abs/2509.14332                                *)
(*                                                                     *)
(* The file verifies some properties of the generating functions,      *)
(* and reproduces the OPE expansion.                                   *)
(***********************************************************************)


(* Load the definitions of the generating functions: *)
Get["G52IntegralBasis.m"];


(* ::Section::Closed:: *)
(*Helper function*)


(* For evaluation on random kinematics: *)
(* For large expressions, this is much faster than Expand[] *)
randconf[expr_] := Block[{w, x}, Map[(# = RandomReal[WorkingPrecision -> 30])&, Join[w@@@Subsets[Range[5],{2}], x@@@Subsets[Range[7],{2}]]]; expr]


(* ::Section::Closed:: *)
(*Checks of the generating functions*)


(* Verify the S4 symmetry of G51Seed: *)
listPerm[G51Seed, grpS[4]] /. IICanonicalLabels /. antiCanonical // Tally


(* Verify the compact seed expression for G52 is correct: *)
sumPerm[G52IntegralBasisSeed, grpS[5]] - G52IntegralBasis /. IIEval /. C5 -> C5Eval /. RREval /. Vtod /. dtow // randconf // Simplify


(* Verify that the simple-pole term equals the expression in terms of R-charge correlators: *)
(* See equations (6.19) and (6.21) in the paper. *)
(* Load the expression G52partial from the other file: *)
Get["G52CorrelatorBasis.m"];
(* Verify the identity: *)
G52partial/Nc^3 - (G52Simple /. ffEvalSummed /. IIAddLabels // sumPerm[grpS[5]]) /. IIEval /. RREval /. Vtod /. dtow // randconf


(* Verify the P71 equality: *)
(* See equation (6.29) in the paper. *)
P71 /. PEvalSummed;
-P61 /. PEvalSummed // permuteLabels[{5,2,3,4,1}] // sumPerm[grpS[2]];
%% - % // Expand


(* Verify the P72 equality: *)
(* See equation (6.29) in the paper. *)
P72 /. PEvalSummed;
-P62 /. PEvalSummed // permuteLabels[{5,2,3,4,1}] // (# + permuteLabels[{3,4,1,2}][#])&;
-P1 /. PEvalSummed // permuteLabels[{2,4,5,1,3}];
(d[3,5] V[{1,2},{5,4}] - d[1,5] V[{2,4},{5,3}]) Plus[
	  (d[2,5] d[3,5] w[1,4] - w[2,5] w[3,5]) V[{1,3},{4,2}],
	  1/2 (1 - d[1,4] d[2,3]) (d[3,5] V[{1,4},{5,2}] - d[2,5] V[{1,3},{4,5}])
] // (# + permuteLabels[{3,4,1,2}][#])&;
%%%% - (%%% + %% + %) // Expand


(* Verify the equivalence of G5Seed and G5Summed: *)
sumPerm[G5Seed, grpS[5]] - G5Summed /. IICanonicalLabels /. antiCanonical /. RREval /. C5 -> C5Eval /. Dtowd /. Vtod /. dtow // randconf;
% // Collect[#, {Nc, g, _IIBox, II[_][__]}, Simplify]&;
% // Chop


(* ::Section::Closed:: *)
(*OPE*)


(* ::Subsection::Closed:: *)
(*Setup*)


(* Load the OPE limits of all integrals that appear in the OPE expansion: *)
intOPE = Get["intOPE.m"];


(* Conversion to cross ratios: *)
(* See equation (9.2) in the paper. *)
uofx = Table[u[1] == 1/x[2,4] 1/x[3,5] x[3,4] x[2,5] /. xx:(_u|_x) :> (xx /. n_Integer :> Mod[n+s,5,1]), {s, 0, 4}]
xtou = uofx /. x[_,5] -> 1 /. x[1,2] -> 1 // Solve[#, Cases[#, _x, Infinity]]& // First // Append[x[_,5] -> 1] // Append[x[1,2] -> 1]


(* These are the polarizations of the operators in Figure 4: *)
(* See equation (9.16) in the paper. *)
yPolarizations = {
  y[1] -> 1/2 {t[1], I t[1], 0, 0, 1, I},
  y[2] -> 1/2 {t[2], -I t[2], 0, 0, 1, I},
  y[3] -> 1/2 {0, 0, t[3], -I t[3], 1, -I},
  y[4] -> 1/2 {0, 0, t[4], I t[4], 1, -I},
  y[5] -> {0, I, 0, 0, 1, 0}
};
(* Verify the null condition: *)
Table[y[i] . y[i], {i,5}] /. yPolarizations // Simplify


(* ::Subsection::Closed:: *)
(*Expansion*)


(* Fix the charges of the component that we want to extract: *)
(* See Figure 4 for the meanings of tau1, tau2, bb, bL, and bR. *)
(* bL and bR are the sizes of the left (red) and right (blue) bridges. *)
(* The values are such that we will obtain equation (F.2) in the paper, *)
(* but the code below will equally run for other values of tau1, tau2, bb, bL, bR. *)
tau1=2;
tau2=2;
bb=1;
bL=2;
bR=2;
kk={tau1-bb+bL,bb+bL,bb+bR,tau2-bb+bR,tau1+tau2-2bb}


(* Prepare the seed expression so that the wanted weights can be extracted: *)
expr1 = G5Seed (*/. g^4 -> 0*) (*/. g^2 -> 0*) /. Dtowd /. _xanti -> 0 /. RREval /. C5 -> C5Eval /. {w[ii__]^r_ /; r<0 :> Sum[d[ii]^p, {p, 0, Max[kk]}]^-r} /. Vtod /. wtod;
(* List S5 permutations (that will ultimately be summed) and extract weight k1,...,k5 in each permuted piece: *)
expr2 = listPerm[expr1, grpS[5]] // ParallelMap[Function[expr, expr /. d[i_,j_] :> tt[i]tt[j] d[i,j] // Coefficient[#, tt[1]^kk[[1]]]& // Coefficient[#, tt[2]^kk[[2]]]& \
  // Coefficient[#, tt[3]^kk[[3]]]& // Coefficient[#, tt[4]^kk[[4]]]& // Coefficient[#, tt[5]^kk[[5]]]&], #, Method -> "CoarsestGrained"]&;


(* Plug in polarizations and extract the term (combination of descendants) that we want: *)
expr3 = x[1,2]^bL x[3,4]^bR x[2,3]^bb x[1,5]^(tau1-bb) x[4,5]^(tau2-bb) expr2 \
  /. d[i__] :> -y[i]/x[i] /. y[i_,j_] :> (-2 dot[y[i],y[j]] /. yPolarizations /. dot -> Dot) \
  // Coefficient[#, t[1]^bL]& // Coefficient[#, t[2]^bL]& // Coefficient[#, t[3]^bR]& // Coefficient[#, t[4]^bR]&;


(* Plug in OPE expansions of the integrals: *)
expr4 = expr3 /. IICanonicalLabels /. intOPE;


(* Take the double light-cone limit u[4], u[5] -> 0: *)
(* See equation (9.20) in the paper. *)
expr5 = expr4 /. xtou // Collect[#, u[1]]& // # /. {l_Log :> l, u[1] -> 0} &;
Print["u1 done."];
expr6 = expr5 // Collect[#, u[4]]& // # /. {l_Log :> l, u[4] -> 0} &;
Print["u4 done."];


(* The leading-order piece in the u[2],u[3],u[5] -> 1 limit: *)
(* See equations (9.20) and (9.22) in the paper. *)
expr00 = expr6 /. g -> 0 /. {u[2] -> 1-v[1], u[3] -> 1-v[2], u[5] -> 1-v[1]v[2]v[3]} // Apply[Plus] // Expand;
expr00 = expr00 // Series[#, {v[1], 0, 2}, {v[2], 0, 2}, {v[3], 0, 2}]& // Normal // Expand;
Nc^3 1/(tau1 tau2) expr00 // Expand


(* Extract the wanted v[1]^2 v[2]^2 v[3]^2 coefficient at one and two loops: *)
expr12 = expr6 /. {u[2]^s_ /; s<0 :> Sum[v[1]^r, {r, 0, 2}]^-s, u[3]^s_ /; s<0 :> Sum[v[2]^r, {r, 0, 2}]^-s, u[5]^s_ /; s<0 :> Sum[(v[1]v[2]v[3])^r, {r, 0, 2}]^-s} /. {u[2] -> 1-v[1], u[3] -> 1-v[2], u[5] -> 1-v[1]v[2]v[3]} \
 // Coefficient[#, v[1]^2]& // Coefficient[#, v[2]^2]& // Coefficient[#, v[3]^2]& // Collect[#, {g, _Log}, Simplify]&;


(* Sum both terms. This is equation (F.2) in the paper. *)
OPE = Nc^3 1/(tau1 tau2) (expr00 + v[1]^2 v[2]^2 v[3]^2 Plus@@expr12) // Collect[#, {_v}, Expand /* FF]& // Expand // # /. FF -> (Collect[#, g, Expand]&) &;
OPE /. pat:(v[1]^2 v[2]^2 v[3]^2) :> Style[pat, Red]

